Light-like Wilson loops and the $\bar{Q}$-equation

In recent work we began a study of the correlators of multiple light-like Wilson loops in $\mathcal{N}=4$ super Yang-Mills theory, focussing primarily on tree-level calculations and, beyond tree-level, to the Abelian theory. Here we calculate $O(g^2)$ correlators of multiple light-like Wilson loops in the $SU(N)$ theory. We use the chiral box expansion and a study of the leading singularities of the loop integrand to arrive at integrated expressions for these objects. We then use the results of these calculations to verify that a natural generalisation of the $\bar{Q}$-equation, familiar from the study of single Wilson loops, holds in the $SU(N)$ theory. This $\bar{Q}$-equation should provide a valuable tool for the computation of multiple Wilson loop correlators at higher order in the coupling.

==> anc/1LoopRemaindersChiralBoxes/1LoopCorrelatorN2MHV4and4 <==
{{{{R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, 11], 
    R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 6, 11]), R[1, 2, 5, 6, 11]*
     R[1, 4, 5, 8, 11], R[1, 2, 6, 7, 11]*R[1, 4, 5, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 5, 6, 11]*R[1, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 6, 7, 11], R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*
     R[1, 4, 6, 7, 11], -(R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, 11]), 
    R[1, 2, 6, 7, 11]*R[1, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 7, 8, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 7, 8, 11], -(R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 7, 11, cap[{7, 8}, {1, 2, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 5, 6, 11, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 5, 6, 11, \[Delta]1]*R[1, 5, 8, 11, \[Alpha]1]), 
    R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {8, 5, 11}]]*
     R[1, 5, 8, 11, \[Alpha]1], -(R[1, 5, 6, 11, \[Alpha]1]*
      R[1, 5, 8, 11, \[Delta]1]), R[1, 2, 5, 6, 11]*
     R[1, 5, 8, 11, cap[{1, 2}, {5, 6, 11}]], R[1, 2, 6, 7, 11]*
     R[1, 5, 8, 11, cap[{1, 2}, {6, 7, 11}]], R[1, 2, 7, 8, 11]*
     R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]], R[1, 5, 6, 11, \[Alpha]1]*
     R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {5, 6, 11}]], 
    R[1, 5, 6, 11, \[Delta]1]*R[1, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Delta]1, 1, 11}]], R[1, 5, 6, 11, \[Alpha]1]*
     R[1, 5, 11, \[Delta]1, cap[{5, 6}, {1, \[Alpha]1, 11}]], 
    R[1, 5, 6, 11, \[Delta]1]*R[1, 6, 7, 11, \[Alpha]1], 
    -(R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]*
      R[1, 6, 7, 11, \[Alpha]1]), -(R[1, 5, 8, 11, \[Delta]1]*
      R[1, 6, 7, 11, \[Alpha]1]), 
    R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]*
     R[1, 6, 7, 11, \[Alpha]1], R[1, 5, 6, 11, \[Alpha]1]*
     R[1, 6, 7, 11, \[Delta]1], -(R[1, 5, 8, 11, \[Alpha]1]*
      R[1, 6, 7, 11, \[Delta]1]), 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[1, 6, 7, 11, cap[{1, \[Alpha]1}, 
        {5, 6, 11}]]), R[1, 5, 8, 11, \[Alpha]1]*
     R[1, 6, 7, 11, cap[{1, \[Alpha]1}, {8, 5, 11}]], 
    R[1, 6, 7, 11, \[Delta]1]*R[1, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Delta]1, 1, 11}]], R[1, 6, 7, 11, \[Alpha]1]*
     R[1, 6, 11, \[Delta]1, cap[{6, 7}, {1, \[Alpha]1, 11}]], 
    R[1, 5, 6, 11, \[Delta]1]*R[1, 7, 8, 11, \[Alpha]1], 
    -(R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
      R[1, 7, 8, 11, \[Alpha]1]), -(R[1, 5, 8, 11, \[Delta]1]*
      R[1, 7, 8, 11, \[Alpha]1]), 
    R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
     R[1, 7, 8, 11, \[Alpha]1], R[1, 6, 7, 11, \[Delta]1]*
     R[1, 7, 8, 11, \[Alpha]1], 
    -(R[1, 6, 7, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
      R[1, 7, 8, 11, \[Alpha]1]), R[1, 5, 6, 11, \[Alpha]1]*
     R[1, 7, 8, 11, \[Delta]1], -(R[1, 5, 8, 11, \[Alpha]1]*
      R[1, 7, 8, 11, \[Delta]1]), R[1, 6, 7, 11, \[Alpha]1]*
     R[1, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 8, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 7, 8, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[1, 7, 8, 11, cap[{1, \[Alpha]1}, 
        {5, 6, 11}]]), -(R[1, 6, 7, 11, \[Alpha]1]*
      R[1, 7, 8, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]), 
    R[1, 5, 8, 11, \[Alpha]1]*R[1, 7, 8, 11, cap[{1, \[Alpha]1}, 
       {8, 5, 11}]], R[1, 7, 8, 11, \[Delta]1]*R[1, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Delta]1, 1, 11}]], R[1, 7, 8, 11, \[Alpha]1]*
     R[1, 7, 11, \[Delta]1, cap[{7, 8}, {1, \[Alpha]1, 11}]], 
    -(R[1, 5, 8, 11, \[Delta]1]*R[1, 8, 11, \[Alpha]1, 
       cap[{8, 5}, {\[Delta]1, 1, 11}]]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[1, 8, 11, \[Delta]1, 
       cap[{8, 5}, {1, \[Alpha]1, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, 11], R[1, 2, 7, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 8, 11], R[1, 4, 6, 7, 11]*R[2, 3, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[2, 3, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {2, 3, 11}]]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[2, 3, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[2, 3, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]*
     R[2, 3, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    R[1, 4, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[2, 3, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {2, 3, 11}]]*
      R[2, 3, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]]), 
    R[1, 4, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 5, 6, 11, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]], 
    R[2, 3, 5, 6, 11]*R[2, 5, 8, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 6, 7, 11]*R[2, 5, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 8, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 7, 8, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[3, 4, 5, 6, 11], R[1, 2, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, 11], R[2, 3, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, 11], R[1, 4, 6, 7, 11]*R[3, 4, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]), 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[3, 4, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*
     R[3, 4, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    R[2, 3, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[2, 3, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[2, 3, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 2, 7, 8, 11]*R[3, 4, 7, 11, 
       cap[{7, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]), 
    R[1, 4, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    R[2, 3, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 5, 6, 11, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 5, 6, 11, \[Gamma]1]*R[3, 5, 8, 11, \[Beta]1]), 
    -(R[3, 5, 6, 11, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1]), 
    R[3, 5, 6, 11, cap[{3, \[Gamma]1}, {8, 5, 11}]]*
     R[3, 5, 8, 11, \[Gamma]1], R[3, 4, 5, 6, 11]*
     R[3, 5, 8, 11, cap[{3, 4}, {5, 6, 11}]], R[3, 4, 6, 7, 11]*
     R[3, 5, 8, 11, cap[{3, 4}, {6, 7, 11}]], R[3, 4, 7, 8, 11]*
     R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]], R[3, 5, 6, 11, \[Gamma]1]*
     R[3, 5, 8, 11, cap[{3, \[Gamma]1}, {5, 6, 11}]], 
    R[3, 5, 6, 11, \[Gamma]1]*R[3, 5, 11, \[Beta]1, 
      cap[{5, 6}, {3, \[Gamma]1, 11}]], R[3, 5, 6, 11, \[Beta]1]*
     R[3, 5, 11, \[Gamma]1, cap[{5, 6}, {\[Beta]1, 3, 11}]], 
    R[3, 5, 6, 11, \[Gamma]1]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 5, 8, 11, \[Gamma]1]*R[3, 6, 7, 11, \[Beta]1]), 
    R[3, 5, 6, 11, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1], 
    -(R[3, 5, 6, 11, cap[{3, \[Gamma]1}, {6, 7, 11}]]*
      R[3, 6, 7, 11, \[Gamma]1]), -(R[3, 5, 8, 11, \[Beta]1]*
      R[3, 6, 7, 11, \[Gamma]1]), 
    R[3, 5, 8, 11, cap[{3, \[Gamma]1}, {6, 7, 11}]]*
     R[3, 6, 7, 11, \[Gamma]1], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 5, 6, 11, \[Gamma]1]*R[3, 6, 7, 11, cap[{3, \[Gamma]1}, 
        {5, 6, 11}]]), R[3, 5, 8, 11, \[Gamma]1]*
     R[3, 6, 7, 11, cap[{3, \[Gamma]1}, {8, 5, 11}]], 
    R[3, 6, 7, 11, \[Gamma]1]*R[3, 6, 11, \[Beta]1, 
      cap[{6, 7}, {3, \[Gamma]1, 11}]], R[3, 6, 7, 11, \[Beta]1]*
     R[3, 6, 11, \[Gamma]1, cap[{6, 7}, {\[Beta]1, 3, 11}]], 
    R[3, 5, 6, 11, \[Gamma]1]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 5, 8, 11, \[Gamma]1]*R[3, 7, 8, 11, \[Beta]1]), 
    R[3, 6, 7, 11, \[Gamma]1]*R[3, 7, 8, 11, \[Beta]1], 
    R[3, 5, 6, 11, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1], 
    -(R[3, 5, 6, 11, cap[{3, \[Gamma]1}, {7, 8, 11}]]*
      R[3, 7, 8, 11, \[Gamma]1]), -(R[3, 5, 8, 11, \[Beta]1]*
      R[3, 7, 8, 11, \[Gamma]1]), 
    R[3, 5, 8, 11, cap[{3, \[Gamma]1}, {7, 8, 11}]]*
     R[3, 7, 8, 11, \[Gamma]1], R[3, 6, 7, 11, \[Beta]1]*
     R[3, 7, 8, 11, \[Gamma]1], 
    -(R[3, 6, 7, 11, cap[{3, \[Gamma]1}, {7, 8, 11}]]*
      R[3, 7, 8, 11, \[Gamma]1]), 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 8, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 7, 8, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 5, 6, 11, \[Gamma]1]*R[3, 7, 8, 11, cap[{3, \[Gamma]1}, 
        {5, 6, 11}]]), -(R[3, 6, 7, 11, \[Gamma]1]*
      R[3, 7, 8, 11, cap[{3, \[Gamma]1}, {6, 7, 11}]]), 
    R[3, 5, 8, 11, \[Gamma]1]*R[3, 7, 8, 11, cap[{3, \[Gamma]1}, 
       {8, 5, 11}]], R[3, 7, 8, 11, \[Gamma]1]*R[3, 7, 11, \[Beta]1, 
      cap[{7, 8}, {3, \[Gamma]1, 11}]], R[3, 7, 8, 11, \[Beta]1]*
     R[3, 7, 11, \[Gamma]1, cap[{7, 8}, {\[Beta]1, 3, 11}]], 
    -(R[3, 5, 8, 11, \[Gamma]1]*R[3, 8, 11, \[Beta]1, 
       cap[{8, 5}, {3, \[Gamma]1, 11}]]), 
    -(R[3, 5, 8, 11, \[Beta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{8, 5}, {\[Beta]1, 3, 11}]]), R[1, 4, 6, 7, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {6, 7, 11}]], R[1, 4, 7, 8, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[4, 5, 8, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[4, 5, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 7, 8, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 7, 8, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 8, 11, \[Delta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 11, \[Delta]1, cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[1, 6, 7, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Delta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 8, 11, \[Alpha]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 8, 11, \[Delta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 8, 11, \[Gamma]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[3, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 11, \[Gamma]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 6, 7, 11, \[Beta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 8, 11, \[Gamma]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {6, 7, 11}]]), -(R[3, 7, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {7, 8, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, {8, 5, 11}]], 
    -(R[1, 6, 7, 11, \[Delta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {6, 7, 11}]]), 
    -(R[1, 7, 8, 11, \[Delta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {7, 8, 11}]]), R[1, 5, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Delta]1, cap[{\[Delta]1, 1}, {8, 5, 11}]], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 6, 11, \[Delta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 6, 7, 11, \[Delta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 8, 11, \[Delta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 8, 11, \[Delta]1, cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]], 
    -(R[3, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 7, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 6, 7, 11, \[Gamma]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 8, 11, \[Gamma]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 8, 11, \[Gamma]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 5, 6, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {5, 6, 11}]], 
    R[3, 6, 7, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
       {6, 7, 11}]], R[3, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, 
      cap[{\[Beta]1, 3}, {7, 8, 11}]], -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]]), 
    R[1, 5, 6, 11, \[Delta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{\[Delta]1, 1}, {5, 6, 11}]], R[1, 6, 7, 11, \[Delta]1]*
     R[5, 8, 11, \[Delta]1, cap[{\[Delta]1, 1}, {6, 7, 11}]], 
    R[1, 7, 8, 11, \[Delta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{\[Delta]1, 1}, {7, 8, 11}]], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {1, \[Alpha]1, 11}]]), R[1, 5, 6, 11, \[Delta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Delta]1, 1, 11}]], 
    R[3, 5, 6, 11, \[Gamma]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{5, 6}, {3, \[Gamma]1, 11}]], 
    -(R[3, 5, 6, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{5, 6}, {\[Beta]1, 3, 11}]]), R[1, 5, 6, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 6, 11, \[Delta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 8, 11, \[Delta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 11, \[Delta]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[1, 7, 8, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 8, 11, \[Delta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    R[5, 8, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]], R[3, 5, 6, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 6, 11, \[Gamma]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 5, 8, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[3, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 11, \[Gamma]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 7, 8, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 5, 6, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {5, 6, 11}]]), -(R[3, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {7, 8, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, {8, 5, 11}]], 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]), 
    -(R[1, 5, 6, 11, \[Delta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {5, 6, 11}]]), 
    -(R[1, 7, 8, 11, \[Delta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {7, 8, 11}]]), R[1, 5, 8, 11, \[Delta]1]*
     R[6, 7, 11, \[Delta]1, cap[{\[Delta]1, 1}, {8, 5, 11}]], 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {1, \[Alpha]1, 11}]]), R[1, 6, 7, 11, \[Delta]1]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {\[Delta]1, 1, 11}]], 
    R[3, 6, 7, 11, \[Gamma]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{6, 7}, {3, \[Gamma]1, 11}]], 
    -(R[3, 6, 7, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{6, 7}, {\[Beta]1, 3, 11}]]), R[1, 5, 6, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 6, 11, \[Delta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 8, 11, \[Delta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 6, 7, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Delta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 11, \[Delta]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[6, 7, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    -(R[6, 7, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]), 
    R[5, 8, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]], R[3, 5, 6, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 6, 11, \[Gamma]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 5, 8, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[3, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 7, 11, \[Gamma]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 11, \[Gamma]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[6, 7, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 6, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {5, 6, 11}]]), -(R[3, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {6, 7, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {8, 5, 11}]], 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], 
    R[6, 7, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]), 
    -(R[1, 5, 6, 11, \[Delta]1]*R[7, 8, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {5, 6, 11}]]), 
    -(R[1, 6, 7, 11, \[Delta]1]*R[7, 8, 11, \[Delta]1, 
       cap[{\[Delta]1, 1}, {6, 7, 11}]]), R[1, 5, 8, 11, \[Delta]1]*
     R[7, 8, 11, \[Delta]1, cap[{\[Delta]1, 1}, {8, 5, 11}]], 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {1, \[Alpha]1, 11}]]), R[1, 7, 8, 11, \[Delta]1]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {\[Delta]1, 1, 11}]], 
    R[3, 7, 8, 11, \[Gamma]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
      cap[{7, 8}, {3, \[Gamma]1, 11}]], 
    -(R[3, 7, 8, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{7, 8}, {\[Beta]1, 3, 11}]]), R[1, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {1, \[Alpha]1, 11}]], 
    -(R[1, 5, 8, 11, \[Delta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Delta]1, 1, 11}]]), 
    -(R[3, 5, 8, 11, \[Gamma]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{8, 5}, {3, \[Gamma]1, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{8, 5}, {\[Beta]1, 3, 11}]]}, 
   -((twB[1, 2, 3, 4]*twB[1, 3, 9, 10]*twB[2, 4, Xa, Xb])/
     (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
      twB[9, 10, Xa, Xb]))}, {{R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, 11], 
    R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 6, 11]), R[1, 2, 5, 6, 11]*
     R[1, 4, 5, 8, 11], R[1, 2, 6, 7, 11]*R[1, 4, 5, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 5, 6, 11]*R[1, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 6, 7, 11], R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*
     R[1, 4, 6, 7, 11], -(R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, 11]), 
    R[1, 2, 6, 7, 11]*R[1, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 7, 8, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 7, 8, 11], -(R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 7, 11, cap[{7, 8}, {1, 2, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 5, 6, 11, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]], 
    R[1, 2, 5, 6, 11]*R[1, 5, 8, 11, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 6, 7, 11]*R[1, 5, 8, 11, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 8, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 7, 8, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, 11], R[1, 2, 7, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 8, 11], R[1, 4, 6, 7, 11]*R[2, 3, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[2, 3, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {2, 3, 11}]]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[2, 3, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[2, 3, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]*
     R[2, 3, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    R[1, 4, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[2, 3, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {2, 3, 11}]]*
      R[2, 3, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]]), 
    R[1, 4, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 5, 6, 11, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 5, 6, 11, \[Beta]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    -(R[2, 5, 6, 11, \[Alpha]2]*R[2, 5, 8, 11, \[Beta]2]), 
    R[2, 5, 6, 11, cap[{2, \[Beta]2}, {8, 5, 11}]]*R[2, 5, 8, 11, \[Beta]2], 
    R[2, 3, 5, 6, 11]*R[2, 5, 8, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 6, 7, 11]*R[2, 5, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]], 
    R[2, 5, 6, 11, \[Beta]2]*R[2, 5, 8, 11, cap[{2, \[Beta]2}, {5, 6, 11}]], 
    R[2, 5, 6, 11, \[Beta]2]*R[2, 5, 11, \[Alpha]2, 
      cap[{5, 6}, {2, \[Beta]2, 11}]], R[2, 5, 6, 11, \[Alpha]2]*
     R[2, 5, 11, \[Beta]2, cap[{5, 6}, {\[Alpha]2, 2, 11}]], 
    R[2, 5, 6, 11, \[Beta]2]*R[2, 6, 7, 11, \[Alpha]2], 
    -(R[2, 5, 8, 11, \[Beta]2]*R[2, 6, 7, 11, \[Alpha]2]), 
    R[2, 5, 6, 11, \[Alpha]2]*R[2, 6, 7, 11, \[Beta]2], 
    -(R[2, 5, 6, 11, cap[{2, \[Beta]2}, {6, 7, 11}]]*
      R[2, 6, 7, 11, \[Beta]2]), -(R[2, 5, 8, 11, \[Alpha]2]*
      R[2, 6, 7, 11, \[Beta]2]), 
    R[2, 5, 8, 11, cap[{2, \[Beta]2}, {6, 7, 11}]]*R[2, 6, 7, 11, \[Beta]2], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 5, 6, 11, \[Beta]2]*R[2, 6, 7, 11, cap[{2, \[Beta]2}, 
        {5, 6, 11}]]), R[2, 5, 8, 11, \[Beta]2]*
     R[2, 6, 7, 11, cap[{2, \[Beta]2}, {8, 5, 11}]], 
    R[2, 6, 7, 11, \[Beta]2]*R[2, 6, 11, \[Alpha]2, 
      cap[{6, 7}, {2, \[Beta]2, 11}]], R[2, 6, 7, 11, \[Alpha]2]*
     R[2, 6, 11, \[Beta]2, cap[{6, 7}, {\[Alpha]2, 2, 11}]], 
    R[2, 5, 6, 11, \[Beta]2]*R[2, 7, 8, 11, \[Alpha]2], 
    -(R[2, 5, 8, 11, \[Beta]2]*R[2, 7, 8, 11, \[Alpha]2]), 
    R[2, 6, 7, 11, \[Beta]2]*R[2, 7, 8, 11, \[Alpha]2], 
    R[2, 5, 6, 11, \[Alpha]2]*R[2, 7, 8, 11, \[Beta]2], 
    -(R[2, 5, 6, 11, cap[{2, \[Beta]2}, {7, 8, 11}]]*
      R[2, 7, 8, 11, \[Beta]2]), -(R[2, 5, 8, 11, \[Alpha]2]*
      R[2, 7, 8, 11, \[Beta]2]), 
    R[2, 5, 8, 11, cap[{2, \[Beta]2}, {7, 8, 11}]]*R[2, 7, 8, 11, \[Beta]2], 
    R[2, 6, 7, 11, \[Alpha]2]*R[2, 7, 8, 11, \[Beta]2], 
    -(R[2, 6, 7, 11, cap[{2, \[Beta]2}, {7, 8, 11}]]*
      R[2, 7, 8, 11, \[Beta]2]), 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 8, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 7, 8, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 5, 6, 11, \[Beta]2]*R[2, 7, 8, 11, cap[{2, \[Beta]2}, 
        {5, 6, 11}]]), -(R[2, 6, 7, 11, \[Beta]2]*
      R[2, 7, 8, 11, cap[{2, \[Beta]2}, {6, 7, 11}]]), 
    R[2, 5, 8, 11, \[Beta]2]*R[2, 7, 8, 11, cap[{2, \[Beta]2}, {8, 5, 11}]], 
    R[2, 7, 8, 11, \[Beta]2]*R[2, 7, 11, \[Alpha]2, 
      cap[{7, 8}, {2, \[Beta]2, 11}]], R[2, 7, 8, 11, \[Alpha]2]*
     R[2, 7, 11, \[Beta]2, cap[{7, 8}, {\[Alpha]2, 2, 11}]], 
    -(R[2, 5, 8, 11, \[Beta]2]*R[2, 8, 11, \[Alpha]2, 
       cap[{8, 5}, {2, \[Beta]2, 11}]]), 
    -(R[2, 5, 8, 11, \[Alpha]2]*R[2, 8, 11, \[Beta]2, 
       cap[{8, 5}, {\[Alpha]2, 2, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[3, 4, 5, 6, 11], R[1, 2, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, 11], R[2, 3, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, 11], R[1, 4, 6, 7, 11]*R[3, 4, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]), 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[3, 4, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*
     R[3, 4, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    R[2, 3, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[2, 3, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[2, 3, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 2, 7, 8, 11]*R[3, 4, 7, 11, 
       cap[{7, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]), 
    R[1, 4, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    R[2, 3, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 5, 6, 11, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]], 
    R[3, 4, 5, 6, 11]*R[3, 5, 8, 11, cap[{3, 4}, {5, 6, 11}]], 
    R[3, 4, 6, 7, 11]*R[3, 5, 8, 11, cap[{3, 4}, {6, 7, 11}]], 
    R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 8, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 7, 8, 11, cap[{3, 4}, {8, 5, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 5, 6, 11, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 5, 6, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[4, 5, 6, 11, \[Delta]2]*R[4, 5, 8, 11, \[Gamma]2]), 
    -(R[4, 5, 6, 11, \[Gamma]2]*R[4, 5, 8, 11, \[Delta]2]), 
    R[4, 5, 6, 11, cap[{4, \[Delta]2}, {8, 5, 11}]]*
     R[4, 5, 8, 11, \[Delta]2], 
    -(R[1, 4, 5, 6, 11]*R[4, 5, 8, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[4, 5, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]]), 
    R[4, 5, 6, 11, \[Delta]2]*R[4, 5, 8, 11, cap[{4, \[Delta]2}, 
       {5, 6, 11}]], R[4, 5, 6, 11, \[Delta]2]*R[4, 5, 11, \[Gamma]2, 
      cap[{5, 6}, {4, \[Delta]2, 11}]], R[4, 5, 6, 11, \[Gamma]2]*
     R[4, 5, 11, \[Delta]2, cap[{5, 6}, {\[Gamma]2, 4, 11}]], 
    R[4, 5, 6, 11, \[Delta]2]*R[4, 6, 7, 11, \[Gamma]2], 
    -(R[4, 5, 8, 11, \[Delta]2]*R[4, 6, 7, 11, \[Gamma]2]), 
    R[4, 5, 6, 11, \[Gamma]2]*R[4, 6, 7, 11, \[Delta]2], 
    -(R[4, 5, 6, 11, cap[{4, \[Delta]2}, {6, 7, 11}]]*
      R[4, 6, 7, 11, \[Delta]2]), -(R[4, 5, 8, 11, \[Gamma]2]*
      R[4, 6, 7, 11, \[Delta]2]), 
    R[4, 5, 8, 11, cap[{4, \[Delta]2}, {6, 7, 11}]]*
     R[4, 6, 7, 11, \[Delta]2], R[1, 4, 5, 6, 11]*
     R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]], R[1, 4, 7, 8, 11]*
     R[4, 6, 7, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[4, 5, 6, 11, \[Delta]2]*R[4, 6, 7, 11, cap[{4, \[Delta]2}, 
        {5, 6, 11}]]), R[4, 5, 8, 11, \[Delta]2]*
     R[4, 6, 7, 11, cap[{4, \[Delta]2}, {8, 5, 11}]], 
    R[4, 6, 7, 11, \[Delta]2]*R[4, 6, 11, \[Gamma]2, 
      cap[{6, 7}, {4, \[Delta]2, 11}]], R[4, 6, 7, 11, \[Gamma]2]*
     R[4, 6, 11, \[Delta]2, cap[{6, 7}, {\[Gamma]2, 4, 11}]], 
    R[4, 5, 6, 11, \[Delta]2]*R[4, 7, 8, 11, \[Gamma]2], 
    -(R[4, 5, 8, 11, \[Delta]2]*R[4, 7, 8, 11, \[Gamma]2]), 
    R[4, 6, 7, 11, \[Delta]2]*R[4, 7, 8, 11, \[Gamma]2], 
    R[4, 5, 6, 11, \[Gamma]2]*R[4, 7, 8, 11, \[Delta]2], 
    -(R[4, 5, 6, 11, cap[{4, \[Delta]2}, {7, 8, 11}]]*
      R[4, 7, 8, 11, \[Delta]2]), -(R[4, 5, 8, 11, \[Gamma]2]*
      R[4, 7, 8, 11, \[Delta]2]), 
    R[4, 5, 8, 11, cap[{4, \[Delta]2}, {7, 8, 11}]]*
     R[4, 7, 8, 11, \[Delta]2], R[4, 6, 7, 11, \[Gamma]2]*
     R[4, 7, 8, 11, \[Delta]2], 
    -(R[4, 6, 7, 11, cap[{4, \[Delta]2}, {7, 8, 11}]]*
      R[4, 7, 8, 11, \[Delta]2]), R[1, 4, 5, 6, 11]*
     R[4, 7, 8, 11, cap[{4, 1}, {5, 6, 11}]], R[1, 4, 6, 7, 11]*
     R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 7, 8, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[4, 5, 6, 11, \[Delta]2]*R[4, 7, 8, 11, cap[{4, \[Delta]2}, 
        {5, 6, 11}]]), -(R[4, 6, 7, 11, \[Delta]2]*
      R[4, 7, 8, 11, cap[{4, \[Delta]2}, {6, 7, 11}]]), 
    R[4, 5, 8, 11, \[Delta]2]*R[4, 7, 8, 11, cap[{4, \[Delta]2}, 
       {8, 5, 11}]], R[4, 7, 8, 11, \[Delta]2]*R[4, 7, 11, \[Gamma]2, 
      cap[{7, 8}, {4, \[Delta]2, 11}]], R[4, 7, 8, 11, \[Gamma]2]*
     R[4, 7, 11, \[Delta]2, cap[{7, 8}, {\[Gamma]2, 4, 11}]], 
    -(R[4, 5, 8, 11, \[Delta]2]*R[4, 8, 11, \[Gamma]2, 
       cap[{8, 5}, {4, \[Delta]2, 11}]]), 
    -(R[4, 5, 8, 11, \[Gamma]2]*R[4, 8, 11, \[Delta]2, 
       cap[{8, 5}, {\[Gamma]2, 4, 11}]]), 
    -(R[2, 5, 8, 11, \[Alpha]2]*R[5, 6, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 5, 8, 11, \[Beta]2]*R[5, 6, 11, \[Alpha]2, \[Beta]2], 
    R[2, 5, 11, \[Alpha]2, cap[{5, 6}, {\[Beta]2, \[Alpha]2, 11}]]*
     R[5, 6, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 5, 11, \[Beta]2, cap[{5, 6}, {\[Beta]2, \[Alpha]2, 11}]]*
      R[5, 6, 11, \[Alpha]2, \[Beta]2]), R[2, 6, 7, 11, \[Alpha]2]*
     R[5, 6, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 6, 7, 11, \[Beta]2]*R[5, 6, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 7, 8, 11, \[Alpha]2]*R[5, 6, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 7, 8, 11, \[Beta]2]*R[5, 6, 11, \[Alpha]2, \[Beta]2]), 
    -(R[2, 6, 7, 11, \[Alpha]2]*R[5, 6, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {6, 7, 11}]]), 
    -(R[2, 7, 8, 11, \[Alpha]2]*R[5, 6, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {7, 8, 11}]]), R[2, 5, 8, 11, \[Alpha]2]*
     R[5, 6, 11, \[Alpha]2, cap[{\[Alpha]2, 2}, {8, 5, 11}]], 
    -(R[4, 5, 8, 11, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 5, 8, 11, \[Delta]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    R[4, 5, 11, \[Gamma]2, cap[{5, 6}, {\[Delta]2, \[Gamma]2, 11}]]*
     R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 5, 11, \[Delta]2, cap[{5, 6}, {\[Delta]2, \[Gamma]2, 11}]]*
      R[5, 6, 11, \[Gamma]2, \[Delta]2]), R[4, 6, 7, 11, \[Gamma]2]*
     R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 6, 7, 11, \[Delta]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 7, 8, 11, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 7, 8, 11, \[Delta]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    -(R[4, 6, 7, 11, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {6, 7, 11}]]), 
    -(R[4, 7, 8, 11, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {7, 8, 11}]]), R[4, 5, 8, 11, \[Gamma]2]*
     R[5, 6, 11, \[Gamma]2, cap[{\[Gamma]2, 4}, {8, 5, 11}]], 
    -(R[2, 5, 6, 11, \[Alpha]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 5, 6, 11, \[Beta]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 6, 7, 11, \[Alpha]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 6, 7, 11, \[Beta]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 7, 8, 11, \[Alpha]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 7, 8, 11, \[Beta]2]*R[5, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 8, 11, \[Alpha]2, cap[{8, 5}, {\[Beta]2, \[Alpha]2, 11}]]*
      R[5, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 8, 11, \[Beta]2, cap[{8, 5}, {\[Beta]2, \[Alpha]2, 11}]]*
     R[5, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[5, 6, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {8, 5, 11}]]*
      R[5, 8, 11, \[Alpha]2, \[Beta]2]), R[2, 5, 6, 11, \[Alpha]2]*
     R[5, 8, 11, \[Alpha]2, cap[{\[Alpha]2, 2}, {5, 6, 11}]], 
    R[2, 6, 7, 11, \[Alpha]2]*R[5, 8, 11, \[Alpha]2, 
      cap[{\[Alpha]2, 2}, {6, 7, 11}]], R[2, 7, 8, 11, \[Alpha]2]*
     R[5, 8, 11, \[Alpha]2, cap[{\[Alpha]2, 2}, {7, 8, 11}]], 
    -(R[5, 6, 11, \[Alpha]2, \[Beta]2]*R[5, 8, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {5, 6, 11}]]), 
    -(R[4, 5, 6, 11, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 5, 6, 11, \[Delta]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 6, 7, 11, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 6, 7, 11, \[Delta]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 7, 8, 11, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 7, 8, 11, \[Delta]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 8, 11, \[Gamma]2, cap[{8, 5}, {\[Delta]2, \[Gamma]2, 11}]]*
      R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 8, 11, \[Delta]2, cap[{8, 5}, {\[Delta]2, \[Gamma]2, 11}]]*
     R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[5, 6, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {8, 5, 11}]]*
      R[5, 8, 11, \[Gamma]2, \[Delta]2]), R[4, 5, 6, 11, \[Gamma]2]*
     R[5, 8, 11, \[Gamma]2, cap[{\[Gamma]2, 4}, {5, 6, 11}]], 
    R[4, 6, 7, 11, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, 
      cap[{\[Gamma]2, 4}, {6, 7, 11}]], R[4, 7, 8, 11, \[Gamma]2]*
     R[5, 8, 11, \[Gamma]2, cap[{\[Gamma]2, 4}, {7, 8, 11}]], 
    -(R[5, 6, 11, \[Gamma]2, \[Delta]2]*R[5, 8, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {5, 6, 11}]]), R[2, 5, 6, 11, \[Beta]2]*
     R[5, 11, \[Alpha]2, \[Beta]2, cap[{5, 6}, {2, \[Beta]2, 11}]], 
    -(R[2, 5, 6, 11, \[Alpha]2]*R[5, 11, \[Alpha]2, \[Beta]2, 
       cap[{5, 6}, {\[Alpha]2, 2, 11}]]), R[4, 5, 6, 11, \[Delta]2]*
     R[5, 11, \[Gamma]2, \[Delta]2, cap[{5, 6}, {4, \[Delta]2, 11}]], 
    -(R[4, 5, 6, 11, \[Gamma]2]*R[5, 11, \[Gamma]2, \[Delta]2, 
       cap[{5, 6}, {\[Gamma]2, 4, 11}]]), R[2, 5, 6, 11, \[Alpha]2]*
     R[6, 7, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 5, 6, 11, \[Beta]2]*R[6, 7, 11, \[Alpha]2, \[Beta]2]), 
    -(R[2, 5, 8, 11, \[Alpha]2]*R[6, 7, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 5, 8, 11, \[Beta]2]*R[6, 7, 11, \[Alpha]2, \[Beta]2], 
    R[2, 6, 11, \[Alpha]2, cap[{6, 7}, {\[Beta]2, \[Alpha]2, 11}]]*
     R[6, 7, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 6, 11, \[Beta]2, cap[{6, 7}, {\[Beta]2, \[Alpha]2, 11}]]*
      R[6, 7, 11, \[Alpha]2, \[Beta]2]), R[2, 7, 8, 11, \[Alpha]2]*
     R[6, 7, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 7, 8, 11, \[Beta]2]*R[6, 7, 11, \[Alpha]2, \[Beta]2]), 
    R[5, 6, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]2, \[Beta]2], 
    -(R[5, 8, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]2, \[Beta]2]), 
    -(R[2, 5, 6, 11, \[Alpha]2]*R[6, 7, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {5, 6, 11}]]), 
    -(R[2, 7, 8, 11, \[Alpha]2]*R[6, 7, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {7, 8, 11}]]), R[2, 5, 8, 11, \[Alpha]2]*
     R[6, 7, 11, \[Alpha]2, cap[{\[Alpha]2, 2}, {8, 5, 11}]], 
    R[5, 6, 11, \[Alpha]2, \[Beta]2]*R[6, 7, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {5, 6, 11}]], 
    -(R[5, 8, 11, \[Alpha]2, \[Beta]2]*R[6, 7, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {8, 5, 11}]]), R[4, 5, 6, 11, \[Gamma]2]*
     R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 5, 6, 11, \[Delta]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    -(R[4, 5, 8, 11, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 5, 8, 11, \[Delta]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    R[4, 6, 11, \[Gamma]2, cap[{6, 7}, {\[Delta]2, \[Gamma]2, 11}]]*
     R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 6, 11, \[Delta]2, cap[{6, 7}, {\[Delta]2, \[Gamma]2, 11}]]*
      R[6, 7, 11, \[Gamma]2, \[Delta]2]), R[4, 7, 8, 11, \[Gamma]2]*
     R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 7, 8, 11, \[Delta]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[5, 6, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {6, 7, 11}]]*
     R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[5, 8, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {6, 7, 11}]]*
      R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    -(R[4, 5, 6, 11, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {5, 6, 11}]]), 
    -(R[4, 7, 8, 11, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {7, 8, 11}]]), R[4, 5, 8, 11, \[Gamma]2]*
     R[6, 7, 11, \[Gamma]2, cap[{\[Gamma]2, 4}, {8, 5, 11}]], 
    R[5, 6, 11, \[Gamma]2, \[Delta]2]*R[6, 7, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {5, 6, 11}]], 
    -(R[5, 8, 11, \[Gamma]2, \[Delta]2]*R[6, 7, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {8, 5, 11}]]), R[2, 6, 7, 11, \[Beta]2]*
     R[6, 11, \[Alpha]2, \[Beta]2, cap[{6, 7}, {2, \[Beta]2, 11}]], 
    -(R[2, 6, 7, 11, \[Alpha]2]*R[6, 11, \[Alpha]2, \[Beta]2, 
       cap[{6, 7}, {\[Alpha]2, 2, 11}]]), R[4, 6, 7, 11, \[Delta]2]*
     R[6, 11, \[Gamma]2, \[Delta]2, cap[{6, 7}, {4, \[Delta]2, 11}]], 
    -(R[4, 6, 7, 11, \[Gamma]2]*R[6, 11, \[Gamma]2, \[Delta]2, 
       cap[{6, 7}, {\[Gamma]2, 4, 11}]]), R[2, 5, 6, 11, \[Alpha]2]*
     R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 5, 6, 11, \[Beta]2]*R[7, 8, 11, \[Alpha]2, \[Beta]2]), 
    -(R[2, 5, 8, 11, \[Alpha]2]*R[7, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 5, 8, 11, \[Beta]2]*R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    R[2, 6, 7, 11, \[Alpha]2]*R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 6, 7, 11, \[Beta]2]*R[7, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 7, 11, \[Alpha]2, cap[{7, 8}, {\[Beta]2, \[Alpha]2, 11}]]*
     R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 7, 11, \[Beta]2, cap[{7, 8}, {\[Beta]2, \[Alpha]2, 11}]]*
      R[7, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[5, 6, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[5, 8, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]2, \[Beta]2]), 
    R[6, 7, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 5, 6, 11, \[Alpha]2]*R[7, 8, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {5, 6, 11}]]), 
    -(R[2, 6, 7, 11, \[Alpha]2]*R[7, 8, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 2}, {6, 7, 11}]]), R[2, 5, 8, 11, \[Alpha]2]*
     R[7, 8, 11, \[Alpha]2, cap[{\[Alpha]2, 2}, {8, 5, 11}]], 
    R[5, 6, 11, \[Alpha]2, \[Beta]2]*R[7, 8, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {5, 6, 11}]], 
    R[6, 7, 11, \[Alpha]2, \[Beta]2]*R[7, 8, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {6, 7, 11}]], 
    -(R[5, 8, 11, \[Alpha]2, \[Beta]2]*R[7, 8, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {8, 5, 11}]]), R[4, 5, 6, 11, \[Gamma]2]*
     R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 5, 6, 11, \[Delta]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]), 
    -(R[4, 5, 8, 11, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 5, 8, 11, \[Delta]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    R[4, 6, 7, 11, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 6, 7, 11, \[Delta]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[4, 7, 11, \[Gamma]2, cap[{7, 8}, {\[Delta]2, \[Gamma]2, 11}]]*
     R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 7, 11, \[Delta]2, cap[{7, 8}, {\[Delta]2, \[Gamma]2, 11}]]*
      R[7, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[5, 6, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {7, 8, 11}]]*
     R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[5, 8, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {7, 8, 11}]]*
      R[7, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[6, 7, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {7, 8, 11}]]*
     R[7, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[4, 5, 6, 11, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {5, 6, 11}]]), 
    -(R[4, 6, 7, 11, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 4}, {6, 7, 11}]]), R[4, 5, 8, 11, \[Gamma]2]*
     R[7, 8, 11, \[Gamma]2, cap[{\[Gamma]2, 4}, {8, 5, 11}]], 
    R[5, 6, 11, \[Gamma]2, \[Delta]2]*R[7, 8, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {5, 6, 11}]], 
    R[6, 7, 11, \[Gamma]2, \[Delta]2]*R[7, 8, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {6, 7, 11}]], 
    -(R[5, 8, 11, \[Gamma]2, \[Delta]2]*R[7, 8, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {8, 5, 11}]]), R[2, 7, 8, 11, \[Beta]2]*
     R[7, 11, \[Alpha]2, \[Beta]2, cap[{7, 8}, {2, \[Beta]2, 11}]], 
    -(R[2, 7, 8, 11, \[Alpha]2]*R[7, 11, \[Alpha]2, \[Beta]2, 
       cap[{7, 8}, {\[Alpha]2, 2, 11}]]), R[4, 7, 8, 11, \[Delta]2]*
     R[7, 11, \[Gamma]2, \[Delta]2, cap[{7, 8}, {4, \[Delta]2, 11}]], 
    -(R[4, 7, 8, 11, \[Gamma]2]*R[7, 11, \[Gamma]2, \[Delta]2, 
       cap[{7, 8}, {\[Gamma]2, 4, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]2]*R[8, 11, \[Alpha]2, \[Beta]2, 
       cap[{8, 5}, {2, \[Beta]2, 11}]]), R[2, 5, 8, 11, \[Alpha]2]*
     R[8, 11, \[Alpha]2, \[Beta]2, cap[{8, 5}, {\[Alpha]2, 2, 11}]], 
    -(R[4, 5, 8, 11, \[Delta]2]*R[8, 11, \[Gamma]2, \[Delta]2, 
       cap[{8, 5}, {4, \[Delta]2, 11}]]), R[4, 5, 8, 11, \[Gamma]2]*
     R[8, 11, \[Gamma]2, \[Delta]2, cap[{8, 5}, {\[Gamma]2, 4, 11}]]}, 
   -((twB[1, 2, 3, 4]*twB[1, 3, Xa, Xb]*twB[2, 4, 9, 10])/
     (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
      twB[9, 10, Xa, Xb]))}, -3*Li2[1] - 
   log[(twB[1, 2, Xa, Xb]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[2, 3, Xa, Xb])]^2/2, {\[Alpha]1 -> 2, \[Beta]1 -> 2, 
   \[Gamma]1 -> 4, \[Delta]1 -> 4, \[Alpha]2 -> 1, \[Beta]2 -> 3, 
   \[Gamma]2 -> 3, \[Delta]2 -> 1}, ZeroM}, 
 {{{R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, 11], 
    R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 6, 11]), R[1, 2, 5, 6, 11]*
     R[1, 4, 5, 8, 11], R[1, 2, 6, 7, 11]*R[1, 4, 5, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 5, 11, \[Alpha]1]), 
    R[1, 2, 5, 11, cap[{5, \[Alpha]1}, {4, 1, 11}]]*
     R[1, 4, 5, 11, \[Alpha]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 4, 5, 11, \[Alpha]1]), -(R[1, 2, 5, 11, \[Alpha]1]*
      R[1, 4, 5, 11, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 5, 11, \[Delta]1], R[1, 2, 11, \[Delta]1, 
      cap[{\[Delta]1, 5}, {4, 1, 11}]]*R[1, 4, 5, 11, \[Delta]1], 
    R[1, 2, 5, 6, 11]*R[1, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]], 
    R[1, 2, 5, 11, \[Alpha]1]*R[1, 4, 5, 11, cap[{5, \[Alpha]1}, 
       {1, 2, 11}]], -(R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, 11]), 
    R[1, 2, 5, 8, 11]*R[1, 4, 6, 7, 11], 
    R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, 11]), R[1, 2, 6, 7, 11]*
     R[1, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 7, 8, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 7, 8, 11], -(R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[1, 4, 7, 11, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 7, 11, \[Beta]1]), 
    R[1, 2, 11, \[Beta]1, cap[{\[Beta]1, 7}, {4, 1, 11}]]*
     R[1, 4, 7, 11, \[Beta]1], -(R[1, 2, 7, 11, \[Beta]1]*
      R[1, 4, 7, 11, \[Gamma]1]), 
    R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {4, 1, 11}]]*
     R[1, 4, 7, 11, \[Gamma]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[1, 4, 7, 11, \[Gamma]1], R[1, 2, 7, 8, 11]*
     R[1, 4, 7, 11, cap[{7, 8}, {1, 2, 11}]], R[1, 2, 7, 11, \[Gamma]1]*
     R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {1, 2, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]]*
     R[1, 4, 11, \[Alpha]1, \[Delta]1], R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]], 
    -(R[1, 2, 7, 11, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]*
      R[1, 4, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 7, 11, \[Beta]1]*
     R[1, 4, 11, \[Beta]1, cap[{\[Beta]1, 7}, {1, 2, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {1, 2, 11}]], 
    -(R[1, 2, 6, 7, 11]*R[1, 5, 6, 11, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]], 
    R[1, 2, 5, 6, 11]*R[1, 5, 8, 11, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 6, 7, 11]*R[1, 5, 8, 11, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 11, \[Alpha]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 5, 11, \[Alpha]1, 
       cap[{1, 2}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[1, 5, 11, \[Delta]1, 
       cap[{1, 2}, {5, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 8, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 7, 8, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[1, 7, 11, \[Beta]1, 
       cap[{1, 2}, {7, \[Gamma]1, 11}]]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 7, 11, \[Beta]1, 
       cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]]), 
    -(R[1, 2, 7, 11, \[Beta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Beta]1, 7, 11}]]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]], 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{1, 2}, {5, \[Alpha]1, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[1, 11, \[Alpha]1, \[Delta]1, cap[{1, 2}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 7, 11, \[Gamma]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
      cap[{1, 2}, {7, \[Gamma]1, 11}]], 
    -(R[1, 2, 7, 11, \[Beta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Beta]1, 7, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, 11], R[1, 2, 7, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 8, 11], R[1, 4, 6, 7, 11]*R[2, 3, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[2, 3, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 5, 11, \[Delta]1]*R[2, 3, 5, 11, \[Alpha]1], 
    -(R[1, 2, 5, 11, cap[{5, \[Alpha]1}, {2, 3, 11}]]*
      R[2, 3, 5, 11, \[Alpha]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[2, 3, 5, 11, \[Alpha]1], -(R[1, 4, 5, 11, \[Delta]1]*
      R[2, 3, 5, 11, \[Alpha]1]), 
    R[1, 4, 5, 11, cap[{5, \[Alpha]1}, {2, 3, 11}]]*
     R[2, 3, 5, 11, \[Alpha]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[2, 3, 5, 11, \[Alpha]1]), R[1, 2, 5, 11, \[Alpha]1]*
     R[2, 3, 5, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[2, 3, 5, 11, \[Delta]1]), 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {2, 3, 11}]]*
      R[2, 3, 5, 11, \[Delta]1]), -(R[1, 4, 5, 11, \[Alpha]1]*
      R[2, 3, 5, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[2, 3, 5, 11, \[Delta]1], R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 5}, {2, 3, 11}]]*R[2, 3, 5, 11, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[2, 3, 5, 11, cap[{5, \[Alpha]1}, 
        {1, 2, 11}]]), R[1, 4, 5, 11, \[Alpha]1]*
     R[2, 3, 5, 11, cap[{5, \[Alpha]1}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {2, 3, 11}]]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[2, 3, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[2, 3, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]*
     R[2, 3, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    R[1, 4, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[2, 3, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {2, 3, 11}]]*
      R[2, 3, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]*R[2, 3, 7, 8, 11], 
    R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 7, 11, \[Beta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{\[Beta]1, 7}, {2, 3, 11}]]*
      R[2, 3, 7, 11, \[Beta]1]), -(R[1, 4, 7, 11, \[Gamma]1]*
      R[2, 3, 7, 11, \[Beta]1]), -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 7, 11, \[Beta]1]), R[1, 4, 11, \[Beta]1, 
      cap[{\[Beta]1, 7}, {2, 3, 11}]]*R[2, 3, 7, 11, \[Beta]1], 
    R[1, 2, 7, 11, \[Beta]1]*R[2, 3, 7, 11, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {2, 3, 11}]]*
      R[2, 3, 7, 11, \[Gamma]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 7, 11, \[Gamma]1]), -(R[1, 4, 7, 11, \[Beta]1]*
      R[2, 3, 7, 11, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {2, 3, 11}]]*
     R[2, 3, 7, 11, \[Gamma]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 7, 11, \[Gamma]1], 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]]), 
    R[1, 4, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 7, 11, cap[{7, \[Gamma]1}, 
        {1, 2, 11}]]), R[1, 4, 7, 11, \[Gamma]1]*
     R[2, 3, 7, 11, cap[{7, \[Gamma]1}, {4, 1, 11}]], 
    R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    R[1, 2, 5, 11, \[Alpha]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Alpha]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 5, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]*
     R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]], R[1, 2, 7, 11, \[Beta]1]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[2, 3, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]*
      R[2, 3, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Beta]1]*R[2, 3, 11, \[Beta]1, cap[{\[Beta]1, 7}, 
        {1, 2, 11}]]), R[1, 4, 7, 11, \[Beta]1]*R[2, 3, 11, \[Beta]1, 
      cap[{\[Beta]1, 7}, {4, 1, 11}]], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[2, 3, 11, \[Delta]1, 
       cap[{\[Delta]1, 5}, {1, 2, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {4, 1, 11}]], 
    -(R[2, 3, 6, 7, 11]*R[2, 5, 6, 11, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]], 
    R[2, 3, 5, 6, 11]*R[2, 5, 8, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 6, 7, 11]*R[2, 5, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 11, \[Alpha]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 5, 11, \[Alpha]1, 
       cap[{2, 3}, {\[Delta]1, 5, 11}]]), 
    -(R[2, 3, 5, 11, \[Alpha]1]*R[2, 5, 11, \[Delta]1, 
       cap[{2, 3}, {5, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 8, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 7, 8, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[2, 7, 11, \[Beta]1, 
       cap[{2, 3}, {7, \[Gamma]1, 11}]]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 11, \[Beta]1, 
       cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]]), 
    -(R[2, 3, 7, 11, \[Beta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Beta]1, 7, 11}]]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]], 
    -(R[2, 3, 5, 11, \[Alpha]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{2, 3}, {5, \[Alpha]1, 11}]]), R[2, 3, 5, 11, \[Delta]1]*
     R[2, 11, \[Alpha]1, \[Delta]1, cap[{2, 3}, {\[Delta]1, 5, 11}]], 
    R[2, 3, 7, 11, \[Gamma]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
      cap[{2, 3}, {7, \[Gamma]1, 11}]], 
    -(R[2, 3, 7, 11, \[Beta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Beta]1, 7, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[3, 4, 5, 6, 11], R[1, 2, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, 11], R[2, 3, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, 11], R[1, 4, 6, 7, 11]*R[3, 4, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    R[1, 2, 5, 11, \[Delta]1]*R[3, 4, 5, 11, \[Alpha]1], 
    -(R[1, 2, 5, 11, cap[{5, \[Alpha]1}, {3, 4, 11}]]*
      R[3, 4, 5, 11, \[Alpha]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 11, \[Alpha]1], -(R[1, 4, 5, 11, \[Delta]1]*
      R[3, 4, 5, 11, \[Alpha]1]), 
    R[1, 4, 5, 11, cap[{5, \[Alpha]1}, {3, 4, 11}]]*
     R[3, 4, 5, 11, \[Alpha]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 5, 11, \[Alpha]1]), R[2, 3, 5, 11, \[Delta]1]*
     R[3, 4, 5, 11, \[Alpha]1], 
    -(R[2, 3, 5, 11, cap[{5, \[Alpha]1}, {3, 4, 11}]]*
      R[3, 4, 5, 11, \[Alpha]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 11, \[Alpha]1], R[1, 2, 5, 11, \[Alpha]1]*
     R[3, 4, 5, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 5, 11, \[Delta]1]), 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {3, 4, 11}]]*
      R[3, 4, 5, 11, \[Delta]1]), -(R[1, 4, 5, 11, \[Alpha]1]*
      R[3, 4, 5, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 11, \[Delta]1], R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 5}, {3, 4, 11}]]*R[3, 4, 5, 11, \[Delta]1], 
    R[2, 3, 5, 11, \[Alpha]1]*R[3, 4, 5, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 11, \[Delta]1]), 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {3, 4, 11}]]*
      R[3, 4, 5, 11, \[Delta]1]), 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]), 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[3, 4, 5, 11, cap[{5, \[Alpha]1}, 
        {1, 2, 11}]]), -(R[2, 3, 5, 11, \[Alpha]1]*
      R[3, 4, 5, 11, cap[{5, \[Alpha]1}, {2, 3, 11}]]), 
    R[1, 4, 5, 11, \[Alpha]1]*R[3, 4, 5, 11, cap[{5, \[Alpha]1}, 
       {4, 1, 11}]], R[1, 2, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[3, 4, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*
     R[3, 4, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    R[2, 3, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[2, 3, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[2, 3, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), R[1, 2, 7, 11, \[Gamma]1]*R[3, 4, 7, 11, \[Beta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{\[Beta]1, 7}, {3, 4, 11}]]*
      R[3, 4, 7, 11, \[Beta]1]), -(R[1, 4, 7, 11, \[Gamma]1]*
      R[3, 4, 7, 11, \[Beta]1]), -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 7, 11, \[Beta]1]), R[1, 4, 11, \[Beta]1, 
      cap[{\[Beta]1, 7}, {3, 4, 11}]]*R[3, 4, 7, 11, \[Beta]1], 
    R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 7, 11, \[Beta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{\[Beta]1, 7}, {3, 4, 11}]]*
      R[3, 4, 7, 11, \[Beta]1]), R[1, 2, 7, 11, \[Beta]1]*
     R[3, 4, 7, 11, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[1, 4, 7, 11, \[Beta]1]*
      R[3, 4, 7, 11, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {3, 4, 11}]]*
     R[3, 4, 7, 11, \[Gamma]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 7, 11, \[Gamma]1], R[2, 3, 7, 11, \[Beta]1]*
     R[3, 4, 7, 11, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]), 
    R[1, 4, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[3, 4, 7, 11, cap[{7, \[Gamma]1}, 
        {1, 2, 11}]]), -(R[2, 3, 7, 11, \[Gamma]1]*
      R[3, 4, 7, 11, cap[{7, \[Gamma]1}, {2, 3, 11}]]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[3, 4, 7, 11, cap[{7, \[Gamma]1}, 
       {4, 1, 11}]], R[1, 2, 5, 8, 11]*R[3, 4, 8, 11, 
      cap[{8, 5}, {1, 2, 11}]], R[2, 3, 5, 8, 11]*
     R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    R[1, 2, 5, 11, \[Alpha]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Alpha]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[2, 3, 5, 11, \[Alpha]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]], R[1, 2, 7, 11, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 7, 11, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, \[Beta]1]*R[3, 4, 11, \[Beta]1, cap[{\[Beta]1, 7}, 
        {1, 2, 11}]]), -(R[2, 3, 7, 11, \[Beta]1]*R[3, 4, 11, \[Beta]1, 
       cap[{\[Beta]1, 7}, {2, 3, 11}]]), R[1, 4, 7, 11, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, cap[{\[Beta]1, 7}, {4, 1, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 5}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 5}, {2, 3, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {4, 1, 11}]], 
    -(R[3, 4, 6, 7, 11]*R[3, 5, 6, 11, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]], 
    R[3, 4, 5, 6, 11]*R[3, 5, 8, 11, cap[{3, 4}, {5, 6, 11}]], 
    R[3, 4, 6, 7, 11]*R[3, 5, 8, 11, cap[{3, 4}, {6, 7, 11}]], 
    R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Alpha]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 5, 11, \[Alpha]1, 
       cap[{3, 4}, {\[Delta]1, 5, 11}]]), 
    -(R[3, 4, 5, 11, \[Alpha]1]*R[3, 5, 11, \[Delta]1, 
       cap[{3, 4}, {5, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 8, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 7, 8, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[3, 7, 11, \[Beta]1, 
       cap[{3, 4}, {7, \[Gamma]1, 11}]]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Beta]1, 
       cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Beta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Beta]1, 7, 11}]]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]], 
    -(R[3, 4, 5, 11, \[Alpha]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{3, 4}, {5, \[Alpha]1, 11}]]), R[3, 4, 5, 11, \[Delta]1]*
     R[3, 11, \[Alpha]1, \[Delta]1, cap[{3, 4}, {\[Delta]1, 5, 11}]], 
    R[3, 4, 7, 11, \[Gamma]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
      cap[{3, 4}, {7, \[Gamma]1, 11}]], 
    -(R[3, 4, 7, 11, \[Beta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Beta]1, 7, 11}]]), R[1, 4, 6, 7, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {6, 7, 11}]], R[1, 4, 7, 8, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[4, 5, 8, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[4, 5, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Alpha]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 5, 11, \[Delta]1]*
     R[4, 5, 11, \[Alpha]1, cap[{4, 1}, {\[Delta]1, 5, 11}]], 
    R[1, 4, 5, 11, \[Alpha]1]*R[4, 5, 11, \[Delta]1, 
      cap[{4, 1}, {5, \[Alpha]1, 11}]], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 7, 8, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 7, 8, 11, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[4, 7, 11, \[Beta]1, 
      cap[{4, 1}, {7, \[Gamma]1, 11}]], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[4, 7, 11, \[Beta]1, cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]], 
    R[1, 4, 7, 11, \[Beta]1]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Beta]1, 7, 11}]], -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[1, 4, 5, 11, \[Alpha]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{4, 1}, {5, \[Alpha]1, 11}]], 
    -(R[1, 4, 5, 11, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{4, 1}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {7, \[Gamma]1, 11}]]), R[1, 4, 7, 11, \[Beta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Beta]1, 7, 11}]]}, 
   -((twB[5, 6, 7, 8]*twB[5, 7, 9, 10]*twB[6, 8, Xa, Xb])/
     (twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, {{R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, 11], 
    R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 6, 11]), R[1, 2, 5, 6, 11]*
     R[1, 4, 5, 8, 11], R[1, 2, 6, 7, 11]*R[1, 4, 5, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 5, 6, 11]*R[1, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 6, 7, 11], R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*
     R[1, 4, 6, 7, 11], -(R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, 11]), 
    -(R[1, 2, 6, 11, \[Beta]2]*R[1, 4, 6, 11, \[Alpha]2]), 
    -(R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[1, 4, 6, 11, \[Alpha]2]), 
    R[1, 2, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {4, 1, 11}]]*
     R[1, 4, 6, 11, \[Alpha]2], -(R[1, 2, 6, 11, \[Alpha]2]*
      R[1, 4, 6, 11, \[Beta]2]), 
    R[1, 2, 6, 11, cap[{6, \[Beta]2}, {4, 1, 11}]]*R[1, 4, 6, 11, \[Beta]2], 
    R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[1, 4, 6, 11, \[Beta]2], 
    R[1, 2, 6, 7, 11]*R[1, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]], 
    R[1, 2, 6, 11, \[Beta]2]*R[1, 4, 6, 11, cap[{6, \[Beta]2}, {1, 2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 7, 8, 11]), R[1, 2, 5, 8, 11]*
     R[1, 4, 7, 8, 11], -(R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11], 
    R[1, 2, 7, 8, 11]*R[1, 4, 7, 11, cap[{7, 8}, {1, 2, 11}]], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[1, 4, 8, 11, \[Gamma]2]), 
    -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[1, 4, 8, 11, \[Gamma]2]), 
    R[1, 2, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {4, 1, 11}]]*
     R[1, 4, 8, 11, \[Gamma]2], -(R[1, 2, 8, 11, \[Gamma]2]*
      R[1, 4, 8, 11, \[Delta]2]), 
    R[1, 2, 8, 11, cap[{8, \[Delta]2}, {4, 1, 11}]]*
     R[1, 4, 8, 11, \[Delta]2], R[1, 2, 11, \[Gamma]2, \[Delta]2]*
     R[1, 4, 8, 11, \[Delta]2], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    R[1, 2, 8, 11, \[Delta]2]*R[1, 4, 8, 11, cap[{8, \[Delta]2}, 
       {1, 2, 11}]], -(R[1, 2, 6, 11, \[Alpha]2]*R[1, 4, 11, \[Alpha]2, 
       \[Beta]2]), R[1, 2, 6, 11, \[Beta]2]*R[1, 4, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 2, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {4, 1, 11}]]*
      R[1, 4, 11, \[Alpha]2, \[Beta]2]), R[1, 2, 6, 11, \[Alpha]2]*
     R[1, 4, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {1, 2, 11}]], 
    -(R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[1, 4, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {1, 2, 11}]]), 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 8, 11, \[Delta]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {4, 1, 11}]]*
      R[1, 4, 11, \[Gamma]2, \[Delta]2]), R[1, 2, 8, 11, \[Gamma]2]*
     R[1, 4, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {1, 2, 11}]], 
    -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[1, 4, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {1, 2, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 5, 6, 11, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]], 
    R[1, 2, 5, 6, 11]*R[1, 5, 8, 11, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 6, 7, 11]*R[1, 5, 8, 11, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 7, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[1, 6, 11, \[Alpha]2, 
       cap[{1, 2}, {6, \[Beta]2, 11}]]), 
    -(R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[1, 6, 11, \[Alpha]2, 
       cap[{1, 2}, {\[Beta]2, \[Alpha]2, 11}]]), 
    -(R[1, 2, 6, 11, \[Alpha]2]*R[1, 6, 11, \[Beta]2, 
       cap[{1, 2}, {\[Alpha]2, 6, 11}]]), R[1, 2, 11, \[Alpha]2, \[Beta]2]*
     R[1, 6, 11, \[Beta]2, cap[{1, 2}, {\[Beta]2, \[Alpha]2, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 8, 11, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 7, 8, 11, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[1, 8, 11, \[Gamma]2, 
       cap[{1, 2}, {8, \[Delta]2, 11}]]), 
    -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[1, 8, 11, \[Gamma]2, 
       cap[{1, 2}, {\[Delta]2, \[Gamma]2, 11}]]), 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[1, 8, 11, \[Delta]2, 
       cap[{1, 2}, {\[Gamma]2, 8, 11}]]), R[1, 2, 11, \[Gamma]2, \[Delta]2]*
     R[1, 8, 11, \[Delta]2, cap[{1, 2}, {\[Delta]2, \[Gamma]2, 11}]], 
    R[1, 2, 6, 11, \[Beta]2]*R[1, 11, \[Alpha]2, \[Beta]2, 
      cap[{1, 2}, {6, \[Beta]2, 11}]], 
    -(R[1, 2, 6, 11, \[Alpha]2]*R[1, 11, \[Alpha]2, \[Beta]2, 
       cap[{1, 2}, {\[Alpha]2, 6, 11}]]), R[1, 2, 8, 11, \[Delta]2]*
     R[1, 11, \[Gamma]2, \[Delta]2, cap[{1, 2}, {8, \[Delta]2, 11}]], 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[1, 11, \[Gamma]2, \[Delta]2, 
       cap[{1, 2}, {\[Gamma]2, 8, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, 11], R[1, 2, 7, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[2, 3, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]*R[2, 3, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 8, 11], R[1, 4, 6, 7, 11]*R[2, 3, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[2, 3, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    R[1, 4, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {2, 3, 11}]]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[2, 3, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[2, 3, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]*
     R[2, 3, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 6, 11, \[Beta]2]*R[2, 3, 6, 11, \[Alpha]2], 
    R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[2, 3, 6, 11, \[Alpha]2], 
    -(R[1, 2, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {2, 3, 11}]]*
      R[2, 3, 6, 11, \[Alpha]2]), -(R[1, 4, 6, 11, \[Beta]2]*
      R[2, 3, 6, 11, \[Alpha]2]), -(R[1, 4, 11, \[Alpha]2, \[Beta]2]*
      R[2, 3, 6, 11, \[Alpha]2]), R[1, 4, 11, \[Alpha]2, 
      cap[{\[Alpha]2, 6}, {2, 3, 11}]]*R[2, 3, 6, 11, \[Alpha]2], 
    R[1, 2, 6, 11, \[Alpha]2]*R[2, 3, 6, 11, \[Beta]2], 
    -(R[1, 2, 6, 11, cap[{6, \[Beta]2}, {2, 3, 11}]]*
      R[2, 3, 6, 11, \[Beta]2]), -(R[1, 2, 11, \[Alpha]2, \[Beta]2]*
      R[2, 3, 6, 11, \[Beta]2]), -(R[1, 4, 6, 11, \[Alpha]2]*
      R[2, 3, 6, 11, \[Beta]2]), 
    R[1, 4, 6, 11, cap[{6, \[Beta]2}, {2, 3, 11}]]*R[2, 3, 6, 11, \[Beta]2], 
    R[1, 4, 11, \[Alpha]2, \[Beta]2]*R[2, 3, 6, 11, \[Beta]2], 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    R[1, 4, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[2, 3, 6, 11, cap[{6, \[Beta]2}, 
        {1, 2, 11}]]), R[1, 4, 6, 11, \[Beta]2]*
     R[2, 3, 6, 11, cap[{6, \[Beta]2}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[2, 3, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {2, 3, 11}]]*
      R[2, 3, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[2, 3, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[2, 3, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]]), 
    R[1, 4, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 8, 11, \[Delta]2]*R[2, 3, 8, 11, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 8, 11, \[Gamma]2], 
    -(R[1, 2, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {2, 3, 11}]]*
      R[2, 3, 8, 11, \[Gamma]2]), -(R[1, 4, 8, 11, \[Delta]2]*
      R[2, 3, 8, 11, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[2, 3, 8, 11, \[Gamma]2]), R[1, 4, 11, \[Gamma]2, 
      cap[{\[Gamma]2, 8}, {2, 3, 11}]]*R[2, 3, 8, 11, \[Gamma]2], 
    R[1, 2, 8, 11, \[Gamma]2]*R[2, 3, 8, 11, \[Delta]2], 
    -(R[1, 2, 8, 11, cap[{8, \[Delta]2}, {2, 3, 11}]]*
      R[2, 3, 8, 11, \[Delta]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[2, 3, 8, 11, \[Delta]2]), -(R[1, 4, 8, 11, \[Gamma]2]*
      R[2, 3, 8, 11, \[Delta]2]), 
    R[1, 4, 8, 11, cap[{8, \[Delta]2}, {2, 3, 11}]]*
     R[2, 3, 8, 11, \[Delta]2], R[1, 4, 11, \[Gamma]2, \[Delta]2]*
     R[2, 3, 8, 11, \[Delta]2], R[1, 2, 5, 8, 11]*
     R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]2]*R[2, 3, 8, 11, cap[{8, \[Delta]2}, 
        {1, 2, 11}]]), R[1, 4, 8, 11, \[Delta]2]*
     R[2, 3, 8, 11, cap[{8, \[Delta]2}, {4, 1, 11}]], 
    R[1, 2, 6, 11, \[Alpha]2]*R[2, 3, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[2, 3, 11, \[Alpha]2, \[Beta]2]), 
    R[1, 2, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {2, 3, 11}]]*
     R[2, 3, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 4, 6, 11, \[Alpha]2]*R[2, 3, 11, \[Alpha]2, \[Beta]2]), 
    R[1, 4, 6, 11, \[Beta]2]*R[2, 3, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 4, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {2, 3, 11}]]*
      R[2, 3, 11, \[Alpha]2, \[Beta]2]), 
    -(R[1, 2, 6, 11, \[Alpha]2]*R[2, 3, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 6}, {1, 2, 11}]]), R[1, 4, 6, 11, \[Alpha]2]*
     R[2, 3, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {4, 1, 11}]], 
    R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[2, 3, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Alpha]2, \[Beta]2]*R[2, 3, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {4, 1, 11}]]), R[1, 2, 8, 11, \[Gamma]2]*
     R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {2, 3, 11}]]*
     R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 8, 11, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 8, 11, \[Delta]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {2, 3, 11}]]*
      R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 8}, {1, 2, 11}]]), R[1, 4, 8, 11, \[Gamma]2]*
     R[2, 3, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {4, 1, 11}]], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {4, 1, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 5, 6, 11, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]], 
    R[2, 3, 5, 6, 11]*R[2, 5, 8, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 6, 7, 11]*R[2, 5, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 7, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 6, 11, \[Beta]2]*R[2, 6, 11, \[Alpha]2, 
       cap[{2, 3}, {6, \[Beta]2, 11}]]), 
    -(R[2, 3, 11, \[Alpha]2, \[Beta]2]*R[2, 6, 11, \[Alpha]2, 
       cap[{2, 3}, {\[Beta]2, \[Alpha]2, 11}]]), 
    -(R[2, 3, 6, 11, \[Alpha]2]*R[2, 6, 11, \[Beta]2, 
       cap[{2, 3}, {\[Alpha]2, 6, 11}]]), R[2, 3, 11, \[Alpha]2, \[Beta]2]*
     R[2, 6, 11, \[Beta]2, cap[{2, 3}, {\[Beta]2, \[Alpha]2, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 8, 11, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 7, 8, 11, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 8, 11, \[Delta]2]*R[2, 8, 11, \[Gamma]2, 
       cap[{2, 3}, {8, \[Delta]2, 11}]]), 
    -(R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[2, 8, 11, \[Gamma]2, 
       cap[{2, 3}, {\[Delta]2, \[Gamma]2, 11}]]), 
    -(R[2, 3, 8, 11, \[Gamma]2]*R[2, 8, 11, \[Delta]2, 
       cap[{2, 3}, {\[Gamma]2, 8, 11}]]), R[2, 3, 11, \[Gamma]2, \[Delta]2]*
     R[2, 8, 11, \[Delta]2, cap[{2, 3}, {\[Delta]2, \[Gamma]2, 11}]], 
    R[2, 3, 6, 11, \[Beta]2]*R[2, 11, \[Alpha]2, \[Beta]2, 
      cap[{2, 3}, {6, \[Beta]2, 11}]], 
    -(R[2, 3, 6, 11, \[Alpha]2]*R[2, 11, \[Alpha]2, \[Beta]2, 
       cap[{2, 3}, {\[Alpha]2, 6, 11}]]), R[2, 3, 8, 11, \[Delta]2]*
     R[2, 11, \[Gamma]2, \[Delta]2, cap[{2, 3}, {8, \[Delta]2, 11}]], 
    -(R[2, 3, 8, 11, \[Gamma]2]*R[2, 11, \[Gamma]2, \[Delta]2, 
       cap[{2, 3}, {\[Gamma]2, 8, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[1, 2, 6, 7, 11]*R[3, 4, 5, 6, 11], R[1, 2, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, 11], 
    R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, 11], R[2, 3, 7, 8, 11]*R[3, 4, 5, 6, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, 11], R[1, 4, 6, 7, 11]*R[3, 4, 5, 8, 11], 
    R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    -(R[1, 2, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]]), 
    R[1, 4, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[1, 2, 7, 8, 11]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, 11]), R[1, 4, 5, 8, 11]*
     R[3, 4, 6, 7, 11], R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*
     R[3, 4, 6, 7, 11], -(R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, 11], R[1, 2, 6, 11, \[Beta]2]*
     R[3, 4, 6, 11, \[Alpha]2], R[1, 2, 11, \[Alpha]2, \[Beta]2]*
     R[3, 4, 6, 11, \[Alpha]2], 
    -(R[1, 2, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {3, 4, 11}]]*
      R[3, 4, 6, 11, \[Alpha]2]), -(R[1, 4, 6, 11, \[Beta]2]*
      R[3, 4, 6, 11, \[Alpha]2]), -(R[1, 4, 11, \[Alpha]2, \[Beta]2]*
      R[3, 4, 6, 11, \[Alpha]2]), R[1, 4, 11, \[Alpha]2, 
      cap[{\[Alpha]2, 6}, {3, 4, 11}]]*R[3, 4, 6, 11, \[Alpha]2], 
    R[2, 3, 6, 11, \[Beta]2]*R[3, 4, 6, 11, \[Alpha]2], 
    R[2, 3, 11, \[Alpha]2, \[Beta]2]*R[3, 4, 6, 11, \[Alpha]2], 
    -(R[2, 3, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {3, 4, 11}]]*
      R[3, 4, 6, 11, \[Alpha]2]), R[1, 2, 6, 11, \[Alpha]2]*
     R[3, 4, 6, 11, \[Beta]2], 
    -(R[1, 2, 6, 11, cap[{6, \[Beta]2}, {3, 4, 11}]]*
      R[3, 4, 6, 11, \[Beta]2]), -(R[1, 2, 11, \[Alpha]2, \[Beta]2]*
      R[3, 4, 6, 11, \[Beta]2]), -(R[1, 4, 6, 11, \[Alpha]2]*
      R[3, 4, 6, 11, \[Beta]2]), 
    R[1, 4, 6, 11, cap[{6, \[Beta]2}, {3, 4, 11}]]*R[3, 4, 6, 11, \[Beta]2], 
    R[1, 4, 11, \[Alpha]2, \[Beta]2]*R[3, 4, 6, 11, \[Beta]2], 
    R[2, 3, 6, 11, \[Alpha]2]*R[3, 4, 6, 11, \[Beta]2], 
    -(R[2, 3, 6, 11, cap[{6, \[Beta]2}, {3, 4, 11}]]*
      R[3, 4, 6, 11, \[Beta]2]), -(R[2, 3, 11, \[Alpha]2, \[Beta]2]*
      R[3, 4, 6, 11, \[Beta]2]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {4, 1, 11}]], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[3, 4, 6, 11, cap[{6, \[Beta]2}, 
        {1, 2, 11}]]), -(R[2, 3, 6, 11, \[Beta]2]*
      R[3, 4, 6, 11, cap[{6, \[Beta]2}, {2, 3, 11}]]), 
    R[1, 4, 6, 11, \[Beta]2]*R[3, 4, 6, 11, cap[{6, \[Beta]2}, {4, 1, 11}]], 
    R[1, 2, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 2, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[1, 2, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[1, 2, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 4, 5, 6, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    R[2, 3, 5, 6, 11]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, 11]), R[2, 3, 6, 7, 11]*
     R[3, 4, 7, 8, 11], -(R[2, 3, 7, 11, cap[{7, 8}, {3, 4, 11}]]*
      R[3, 4, 7, 8, 11]), -(R[1, 2, 7, 8, 11]*R[3, 4, 7, 11, 
       cap[{7, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]]), 
    R[1, 4, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {4, 1, 11}]], 
    R[1, 2, 8, 11, \[Delta]2]*R[3, 4, 8, 11, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 8, 11, \[Gamma]2], 
    -(R[1, 2, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {3, 4, 11}]]*
      R[3, 4, 8, 11, \[Gamma]2]), -(R[1, 4, 8, 11, \[Delta]2]*
      R[3, 4, 8, 11, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 8, 11, \[Gamma]2]), R[1, 4, 11, \[Gamma]2, 
      cap[{\[Gamma]2, 8}, {3, 4, 11}]]*R[3, 4, 8, 11, \[Gamma]2], 
    R[2, 3, 8, 11, \[Delta]2]*R[3, 4, 8, 11, \[Gamma]2], 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 8, 11, \[Gamma]2], 
    -(R[2, 3, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {3, 4, 11}]]*
      R[3, 4, 8, 11, \[Gamma]2]), R[1, 2, 8, 11, \[Gamma]2]*
     R[3, 4, 8, 11, \[Delta]2], 
    -(R[1, 2, 8, 11, cap[{8, \[Delta]2}, {3, 4, 11}]]*
      R[3, 4, 8, 11, \[Delta]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 8, 11, \[Delta]2]), -(R[1, 4, 8, 11, \[Gamma]2]*
      R[3, 4, 8, 11, \[Delta]2]), 
    R[1, 4, 8, 11, cap[{8, \[Delta]2}, {3, 4, 11}]]*
     R[3, 4, 8, 11, \[Delta]2], R[1, 4, 11, \[Gamma]2, \[Delta]2]*
     R[3, 4, 8, 11, \[Delta]2], R[2, 3, 8, 11, \[Gamma]2]*
     R[3, 4, 8, 11, \[Delta]2], 
    -(R[2, 3, 8, 11, cap[{8, \[Delta]2}, {3, 4, 11}]]*
      R[3, 4, 8, 11, \[Delta]2]), -(R[2, 3, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 8, 11, \[Delta]2]), R[1, 2, 5, 8, 11]*
     R[3, 4, 8, 11, cap[{8, 5}, {1, 2, 11}]], R[2, 3, 5, 8, 11]*
     R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {4, 1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]2]*R[3, 4, 8, 11, cap[{8, \[Delta]2}, 
        {1, 2, 11}]]), -(R[2, 3, 8, 11, \[Delta]2]*
      R[3, 4, 8, 11, cap[{8, \[Delta]2}, {2, 3, 11}]]), 
    R[1, 4, 8, 11, \[Delta]2]*R[3, 4, 8, 11, cap[{8, \[Delta]2}, 
       {4, 1, 11}]], R[1, 2, 6, 11, \[Alpha]2]*R[3, 4, 11, \[Alpha]2, 
      \[Beta]2], -(R[1, 2, 6, 11, \[Beta]2]*R[3, 4, 11, \[Alpha]2, 
       \[Beta]2]), R[1, 2, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, 
       {3, 4, 11}]]*R[3, 4, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 4, 6, 11, \[Alpha]2]*R[3, 4, 11, \[Alpha]2, \[Beta]2]), 
    R[1, 4, 6, 11, \[Beta]2]*R[3, 4, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 4, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {3, 4, 11}]]*
      R[3, 4, 11, \[Alpha]2, \[Beta]2]), R[2, 3, 6, 11, \[Alpha]2]*
     R[3, 4, 11, \[Alpha]2, \[Beta]2], 
    -(R[2, 3, 6, 11, \[Beta]2]*R[3, 4, 11, \[Alpha]2, \[Beta]2]), 
    R[2, 3, 11, \[Beta]2, cap[{\[Beta]2, \[Alpha]2}, {3, 4, 11}]]*
     R[3, 4, 11, \[Alpha]2, \[Beta]2], 
    -(R[1, 2, 6, 11, \[Alpha]2]*R[3, 4, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 6}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 11, \[Alpha]2]*R[3, 4, 11, \[Alpha]2, 
       cap[{\[Alpha]2, 6}, {2, 3, 11}]]), R[1, 4, 6, 11, \[Alpha]2]*
     R[3, 4, 11, \[Alpha]2, cap[{\[Alpha]2, 6}, {4, 1, 11}]], 
    R[1, 2, 11, \[Alpha]2, \[Beta]2]*R[3, 4, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {1, 2, 11}]], 
    R[2, 3, 11, \[Alpha]2, \[Beta]2]*R[3, 4, 11, \[Beta]2, 
      cap[{\[Beta]2, \[Alpha]2}, {2, 3, 11}]], 
    -(R[1, 4, 11, \[Alpha]2, \[Beta]2]*R[3, 4, 11, \[Beta]2, 
       cap[{\[Beta]2, \[Alpha]2}, {4, 1, 11}]]), R[1, 2, 8, 11, \[Gamma]2]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {3, 4, 11}]]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 8, 11, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 8, 11, \[Delta]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {3, 4, 11}]]*
      R[3, 4, 11, \[Gamma]2, \[Delta]2]), R[2, 3, 8, 11, \[Gamma]2]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 8, 11, \[Delta]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[2, 3, 11, \[Delta]2, cap[{\[Delta]2, \[Gamma]2}, {3, 4, 11}]]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 8, 11, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, 
       cap[{\[Gamma]2, 8}, {2, 3, 11}]]), R[1, 4, 8, 11, \[Gamma]2]*
     R[3, 4, 11, \[Gamma]2, cap[{\[Gamma]2, 8}, {4, 1, 11}]], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {1, 2, 11}]], 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 11, \[Delta]2, 
      cap[{\[Delta]2, \[Gamma]2}, {2, 3, 11}]], 
    -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 11, \[Delta]2, 
       cap[{\[Delta]2, \[Gamma]2}, {4, 1, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 5, 6, 11, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]], 
    R[3, 4, 5, 6, 11]*R[3, 5, 8, 11, cap[{3, 4}, {5, 6, 11}]], 
    R[3, 4, 6, 7, 11]*R[3, 5, 8, 11, cap[{3, 4}, {6, 7, 11}]], 
    R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 7, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 6, 11, \[Beta]2]*R[3, 6, 11, \[Alpha]2, 
       cap[{3, 4}, {6, \[Beta]2, 11}]]), 
    -(R[3, 4, 11, \[Alpha]2, \[Beta]2]*R[3, 6, 11, \[Alpha]2, 
       cap[{3, 4}, {\[Beta]2, \[Alpha]2, 11}]]), 
    -(R[3, 4, 6, 11, \[Alpha]2]*R[3, 6, 11, \[Beta]2, 
       cap[{3, 4}, {\[Alpha]2, 6, 11}]]), R[3, 4, 11, \[Alpha]2, \[Beta]2]*
     R[3, 6, 11, \[Beta]2, cap[{3, 4}, {\[Beta]2, \[Alpha]2, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 8, 11, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 7, 8, 11, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 8, 11, \[Delta]2]*R[3, 8, 11, \[Gamma]2, 
       cap[{3, 4}, {8, \[Delta]2, 11}]]), 
    -(R[3, 4, 11, \[Gamma]2, \[Delta]2]*R[3, 8, 11, \[Gamma]2, 
       cap[{3, 4}, {\[Delta]2, \[Gamma]2, 11}]]), 
    -(R[3, 4, 8, 11, \[Gamma]2]*R[3, 8, 11, \[Delta]2, 
       cap[{3, 4}, {\[Gamma]2, 8, 11}]]), R[3, 4, 11, \[Gamma]2, \[Delta]2]*
     R[3, 8, 11, \[Delta]2, cap[{3, 4}, {\[Delta]2, \[Gamma]2, 11}]], 
    R[3, 4, 6, 11, \[Beta]2]*R[3, 11, \[Alpha]2, \[Beta]2, 
      cap[{3, 4}, {6, \[Beta]2, 11}]], 
    -(R[3, 4, 6, 11, \[Alpha]2]*R[3, 11, \[Alpha]2, \[Beta]2, 
       cap[{3, 4}, {\[Alpha]2, 6, 11}]]), R[3, 4, 8, 11, \[Delta]2]*
     R[3, 11, \[Gamma]2, \[Delta]2, cap[{3, 4}, {8, \[Delta]2, 11}]], 
    -(R[3, 4, 8, 11, \[Gamma]2]*R[3, 11, \[Gamma]2, \[Delta]2, 
       cap[{3, 4}, {\[Gamma]2, 8, 11}]]), R[1, 4, 6, 7, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {6, 7, 11}]], R[1, 4, 7, 8, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[4, 5, 8, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[4, 5, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 7, 11, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 6, 11, \[Beta]2]*R[4, 6, 11, \[Alpha]2, 
      cap[{4, 1}, {6, \[Beta]2, 11}]], R[1, 4, 11, \[Alpha]2, \[Beta]2]*
     R[4, 6, 11, \[Alpha]2, cap[{4, 1}, {\[Beta]2, \[Alpha]2, 11}]], 
    R[1, 4, 6, 11, \[Alpha]2]*R[4, 6, 11, \[Beta]2, 
      cap[{4, 1}, {\[Alpha]2, 6, 11}]], 
    -(R[1, 4, 11, \[Alpha]2, \[Beta]2]*R[4, 6, 11, \[Beta]2, 
       cap[{4, 1}, {\[Beta]2, \[Alpha]2, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 7, 8, 11, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 7, 8, 11, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 8, 11, \[Delta]2]*R[4, 8, 11, \[Gamma]2, 
      cap[{4, 1}, {8, \[Delta]2, 11}]], R[1, 4, 11, \[Gamma]2, \[Delta]2]*
     R[4, 8, 11, \[Gamma]2, cap[{4, 1}, {\[Delta]2, \[Gamma]2, 11}]], 
    R[1, 4, 8, 11, \[Gamma]2]*R[4, 8, 11, \[Delta]2, 
      cap[{4, 1}, {\[Gamma]2, 8, 11}]], 
    -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[4, 8, 11, \[Delta]2, 
       cap[{4, 1}, {\[Delta]2, \[Gamma]2, 11}]]), 
    -(R[1, 4, 6, 11, \[Beta]2]*R[4, 11, \[Alpha]2, \[Beta]2, 
       cap[{4, 1}, {6, \[Beta]2, 11}]]), R[1, 4, 6, 11, \[Alpha]2]*
     R[4, 11, \[Alpha]2, \[Beta]2, cap[{4, 1}, {\[Alpha]2, 6, 11}]], 
    -(R[1, 4, 8, 11, \[Delta]2]*R[4, 11, \[Gamma]2, \[Delta]2, 
       cap[{4, 1}, {8, \[Delta]2, 11}]]), R[1, 4, 8, 11, \[Gamma]2]*
     R[4, 11, \[Gamma]2, \[Delta]2, cap[{4, 1}, {\[Gamma]2, 8, 11}]]}, 
   -((twB[5, 6, 7, 8]*twB[5, 7, Xa, Xb]*twB[6, 8, 9, 10])/
     (twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, -3*Li2[1] - 
   log[(twB[5, 6, Xa, Xb]*twB[7, 8, Xa, Xb])/(twB[5, 8, Xa, Xb]*
        twB[6, 7, Xa, Xb])]^2/2, {\[Alpha]1 -> 6, \[Beta]1 -> 6, 
   \[Gamma]1 -> 8, \[Delta]1 -> 8, \[Alpha]2 -> 5, \[Beta]2 -> 7, 
   \[Gamma]2 -> 7, \[Delta]2 -> 5}, ZeroM}, 
 {{{-(R[1, 3, 4, 11, \[Beta]1]*R[1, 5, 8, 11, \[Alpha]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {8, 5, 11}]]*
     R[1, 5, 8, 11, \[Alpha]1], -(R[1, 4, 5, 11, \[Gamma]1]*
      R[1, 5, 8, 11, \[Alpha]1]), -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[1, 5, 8, 11, \[Alpha]1]), R[1, 3, 4, 11, \[Beta]1]*
     R[1, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {5, \[Gamma]1, 11}]]*
      R[1, 5, 11, \[Alpha]1, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 5, 11, \[Alpha]1, \[Gamma]1], R[1, 4, 5, 11, \[Gamma]1]*
     R[1, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {4, 1, 11}]], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, \[Alpha]1}, {8, 5, 11}]]), R[1, 3, 4, 11, \[Beta]1]*
     R[1, 7, 8, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
      R[1, 7, 8, 11, \[Alpha]1]), R[1, 4, 5, 8, 11]*
     R[1, 7, 8, 11, \[Alpha]1], R[1, 4, 5, 11, \[Gamma]1]*
     R[1, 7, 8, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 7, 8, 11, \[Alpha]1], 
    R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
     R[1, 7, 8, 11, \[Alpha]1], R[1, 5, 11, \[Gamma]1, 
      cap[{1, \[Alpha]1}, {7, 8, 11}]]*R[1, 7, 8, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[1, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 8, 11]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 7, 8, 11]*R[1, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 11, \[Gamma]1, cap[{1, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 8, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[1, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 8, 11]*R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {4, 1, 11}]]), 
    R[1, 4, 5, 8, 11]*R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {4, 1, 11}]], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 7}, {4, 1, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[3, 4, 5, 8, 11]), 
    R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, 11]), 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[3, 4, 5, 8, 11]), 
    R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, 11], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 5, 11, \[Gamma]1], 
    R[1, 4, 5, 11, cap[{5, \[Gamma]1}, {3, 4, 11}]]*
     R[3, 4, 5, 11, \[Gamma]1], 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 11, \[Gamma]1]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    R[1, 5, 8, 11, \[Alpha]1]*R[3, 4, 5, 11, \[Gamma]1], 
    -(R[1, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 5, 11, \[Gamma]1]), -(R[1, 7, 8, 11, \[Alpha]1]*
      R[3, 4, 5, 11, \[Gamma]1]), R[1, 7, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 11, \[Gamma]1], R[1, 4, 7, 11, \[Delta]1]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, 11], 
    -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, 11]), 
    R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 11, \[Delta]1], 
    R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {3, 4, 11}]]*
     R[3, 4, 7, 11, \[Delta]1], R[1, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {3, 4, 11}]]*R[3, 4, 7, 11, \[Delta]1], 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 8, 11]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], R[1, 4, 5, 11, \[Gamma]1]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), R[1, 5, 8, 11, \[Alpha]1]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], -(R[1, 5, 11, \[Alpha]1, \[Gamma]1]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {5, \[Gamma]1, 11}]]), R[1, 4, 7, 8, 11]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 4, 7, 11, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 8, 11, \[Beta]1]), 
    -(R[1, 4, 7, 8, 11]*R[3, 5, 8, 11, \[Beta]1]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 3, 11}]]*R[3, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 8, 11, \[Beta]1]), R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, \[Beta]1], 
    R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1], 
    -(R[3, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 8, 11, \[Beta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 8, 11, \[Beta]1], R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 5, 8, 11, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 8, 11, cap[{3, 4}, 
        {\[Delta]1, 7, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 7, 8, 11]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], R[1, 4, 7, 11, \[Delta]1]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], R[1, 7, 8, 11, \[Alpha]1]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*
      R[3, 5, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 5, 8, 11]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], 
    R[3, 4, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 11, \[Gamma]1, 
      cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 11, \[Gamma]1, cap[{3, 4}, {7, 8, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 11, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 7, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 7, 8, 11, \[Beta]1], R[1, 4, 7, 11, \[Delta]1]*
     R[3, 7, 8, 11, \[Beta]1], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 3, 11}]]*
      R[3, 7, 8, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 8, 11, \[Beta]1], -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*
      R[3, 7, 8, 11, \[Beta]1]), R[1, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 3, 11}]]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 7, 8, 11, \[Beta]1]), 
    R[3, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 3, 11}]]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 8, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 7, 8, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 8, 11, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[3, 4, 7, 11, \[Delta]1]*R[3, 7, 8, 11, cap[{3, 4}, 
       {\[Delta]1, 7, 11}]], -(R[1, 3, 4, 11, \[Alpha]1]*
      R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 3, 11}]]*
      R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 3, 11}]]*
      R[3, 7, 11, \[Beta]1, \[Delta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 11, \[Beta]1, \[Delta]1], 
    R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 3, 11}]]*
     R[3, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 7, 11, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    R[3, 4, 5, 11, \[Gamma]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
      cap[{3, 4}, {5, \[Gamma]1, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {7, 8, 11}]]), R[3, 4, 5, 8, 11]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 7, 11}]]), R[1, 4, 7, 8, 11]*
     R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 7, 11, \[Delta]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 7, 11, \[Delta]1]*
     R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {\[Delta]1, 7, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 11, \[Delta]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {5, \[Gamma]1, 11}]]), R[1, 4, 7, 8, 11]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, 5, 11}]]), R[1, 4, 7, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[5, 7, 8, 11, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Gamma]1], R[1, 7, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[3, 4, 7, 11, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), -(R[3, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[3, 7, 11, \[Beta]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]]*R[5, 7, 8, 11, \[Gamma]1], 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
     R[5, 7, 8, 11, \[Delta]1], R[1, 5, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], R[1, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {8, 5, 11}]]*R[5, 7, 8, 11, \[Delta]1], 
    R[3, 4, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 7, 8, 11, \[Delta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[3, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), 
    -(R[3, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[1, 5, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {1, \[Alpha]1, 11}]]), 
    -(R[3, 4, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
        {3, 4, 11}]]), R[1, 4, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {4, 1, 11}]], 
    R[3, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 3, 11}]], -(R[1, 3, 4, 11, \[Alpha]1]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 11, \[Gamma]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[1, 7, 8, 11, \[Alpha]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {4, 1, 11}]], 
    R[3, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
       {7, 8, 11}]], -(R[3, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 7, 11}]]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {4, 1, 11}]]), 
    -(R[3, 7, 8, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {7, 8, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 3}, {8, 5, 11}]], 
    R[3, 7, 11, \[Beta]1, \[Delta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 3}, {\[Delta]1, 7, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], R[3, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 5, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 7, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 7, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), R[3, 7, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 7, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {1, \[Alpha]1, 11}]]), R[3, 4, 5, 8, 11]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {3, 4, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[7, 8, 11, \[Delta]1, cap[{8, 5}, {4, 1, 11}]]), 
    R[5, 8, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Delta]1, 
      cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Beta]1, 3, 11}]], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]), 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {1, \[Alpha]1, 11}]]), R[3, 4, 7, 8, 11]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {3, 4, 11}]], 
    -(R[1, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {4, 1, 11}]]), -(R[5, 7, 8, 11, \[Gamma]1]*
      R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]), 
    R[3, 7, 8, 11, \[Beta]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {\[Beta]1, 3, 11}]], R[5, 7, 8, 11, \[Gamma]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{7, 8}, {5, \[Gamma]1, 11}]], 
    R[1, 3, 4, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 3}, {4, 1, 11}]], R[1, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {3, 4, 11}]]), R[1, 4, 5, 8, 11]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {4, 1, 11}]], 
    -(R[3, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 3, 11}]])}, 
   (twB[2, 6, Xa, Xb]*(twB[1, 5, 6, 7]*twB[2, 3, 9, 10] - 
      twB[1, 3, 9, 10]*twB[2, 5, 6, 7] + twB[1, 2, 9, 10]*twB[3, 5, 6, 7]))/
    (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2], 
    2*v*R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2]}, 
   (twB[2, 6, 9, 10]*(twB[1, 5, 6, 7]*twB[2, 3, Xa, Xb] - 
      twB[1, 3, Xa, Xb]*twB[2, 5, 6, 7] + twB[1, 2, Xa, Xb]*twB[3, 5, 6, 7]))/
    (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
       twB[2, 3, 6, 7])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/
      (twB[1, 2, 5, 6]*twB[2, 3, Xa, Xb])] + 
   Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
       twB[2, 3, Xa, Xb])] + Li2[1 - (twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])/
      (twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])/(twB[2, 3, 6, 7]*
       twB[5, 6, Xa, Xb])] + log[(twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/
      (twB[1, 2, 6, 7]*twB[2, 3, Xa, Xb])]*
    log[(twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])/(twB[1, 2, 6, 7]*
       twB[5, 6, Xa, Xb])], {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> 6, 
   \[Delta]1 -> 6, \[Alpha]2 -> cap[{1, 2}, {7, 6, 5}], 
   \[Beta]2 -> cap[{3, 2}, {5, 6, 7}], \[Gamma]2 -> cap[{5, 6}, {3, 2, 1}], 
   \[Delta]2 -> cap[{7, 6}, {1, 2, 3}], 
   v -> (twB[1, 2, 6, 7]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*twB[2, 3, 6, 7])}, 
  TwoME}, {{{R[1, 3, 4, 11, \[Beta]1]*R[1, 5, 6, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {5, 6, 11}]]*
      R[1, 5, 6, 11, \[Alpha]1]), R[1, 4, 6, 11, \[Gamma]1]*
     R[1, 5, 6, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 5, 6, 11, \[Alpha]1], -(R[1, 3, 4, 11, \[Beta]1]*
      R[1, 5, 8, 11, \[Alpha]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {8, 5, 11}]]*
     R[1, 5, 8, 11, \[Alpha]1], R[1, 4, 5, 6, 11]*R[1, 5, 8, 11, \[Alpha]1], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[1, 5, 8, 11, \[Alpha]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 5, 8, 11, \[Alpha]1]), 
    R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {8, 5, 11}]]*
     R[1, 5, 8, 11, \[Alpha]1], -(R[1, 4, 5, 6, 11]*R[1, 5, 11, \[Alpha]1, 
       cap[{5, 6}, {4, 1, 11}]]), R[1, 3, 4, 11, \[Beta]1]*
     R[1, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {6, \[Gamma]1, 11}]]*
      R[1, 6, 11, \[Alpha]1, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 6, 11, \[Alpha]1, \[Gamma]1], R[1, 4, 6, 11, \[Gamma]1]*
     R[1, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {4, 1, 11}]], 
    R[1, 5, 6, 11, \[Alpha]1]*R[1, 6, 11, \[Gamma]1, 
      cap[{1, \[Alpha]1}, {5, 6, 11}]], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, \[Alpha]1}, {8, 5, 11}]]), 
    -(R[1, 3, 4, 11, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[1, 8, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 6, 11]*
     R[1, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 8, 11]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[1, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 8, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 6, 11, \[Gamma]1, cap[{1, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[1, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 4, 5, 8, 11]*
     R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {4, 1, 11}]], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 8}, {4, 1, 11}]]), 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11]), 
    R[1, 4, 8, 11, \[Delta]1]*R[3, 4, 5, 6, 11], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, 11], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[3, 4, 5, 6, 11]), 
    R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {3, 4, 11}]]*R[3, 4, 5, 6, 11], 
    -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 8, 11, \[Delta]1]*R[3, 4, 5, 8, 11]), 
    R[1, 4, 8, 11, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, 11]), 
    R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, 11], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {3, 4, 11}]]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 6, 11, \[Gamma]1]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 6, 11, \[Gamma]1], 
    R[1, 4, 6, 11, cap[{6, \[Gamma]1}, {3, 4, 11}]]*
     R[3, 4, 6, 11, \[Gamma]1], -(R[1, 4, 8, 11, \[Delta]1]*
      R[3, 4, 6, 11, \[Gamma]1]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 6, 11, \[Gamma]1]), -(R[1, 5, 6, 11, \[Alpha]1]*
      R[3, 4, 6, 11, \[Gamma]1]), R[1, 5, 8, 11, \[Alpha]1]*
     R[3, 4, 6, 11, \[Gamma]1], 
    -(R[1, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 6, 11, \[Gamma]1]), R[1, 8, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 11, \[Gamma]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 8, 11, \[Delta]1], R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 8}, {3, 4, 11}]]*R[3, 4, 8, 11, \[Delta]1], 
    R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {3, 4, 11}]]*
     R[3, 4, 8, 11, \[Delta]1], R[1, 4, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*R[3, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 4, 5, 6, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 5, 8, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 6, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 8, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 6, 11, \[Alpha]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 6, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {5, 6, 11}]], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {6, \[Gamma]1, 11}]]), 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 4, 8, 11, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 5, 6, 11, \[Beta]1]), 
    -(R[1, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 6, 11, \[Beta]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[3, 5, 6, 11, \[Beta]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 6, 11, \[Beta]1], -(R[1, 5, 8, 11, \[Alpha]1]*
      R[3, 5, 6, 11, \[Beta]1]), R[1, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 3, 11}]]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1]), 
    R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, \[Beta]1], 
    R[3, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 3, 11}]]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 6, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), -(R[3, 4, 5, 8, 11]*
      R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]]), 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 8, 11, \[Delta]1]*
     R[3, 5, 6, 11, cap[{3, 4}, {\[Delta]1, 8, 11}]], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 8, 11, \[Beta]1]), 
    -(R[1, 4, 8, 11, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 3, 11}]]*R[3, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, \[Beta]1], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 8, 11, \[Beta]1]), R[3, 4, 8, 11, \[Delta]1]*
     R[3, 5, 8, 11, \[Beta]1], 
    -(R[3, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 8, 11, \[Beta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 8, 11, \[Beta]1], R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 5, 8, 11, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 5, 8, 11, cap[{3, 4}, 
        {\[Delta]1, 8, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], R[1, 4, 5, 6, 11]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
      R[3, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], R[1, 5, 6, 11, \[Alpha]1]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*
      R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 11, \[Beta]1, \[Gamma]1], 
    R[3, 4, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 11, \[Gamma]1, 
      cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 11, \[Gamma]1, cap[{3, 4}, {5, 6, 11}]]), 
    R[3, 4, 5, 8, 11]*R[3, 6, 11, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 8, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 3, 11}]]*
      R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 3, 11}]]*
      R[3, 8, 11, \[Beta]1, \[Delta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 8, 11, \[Beta]1, \[Delta]1], 
    R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 3, 11}]]*
     R[3, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 8, 11, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 8, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {5, 6, 11}]]), R[3, 4, 6, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {6, \[Gamma]1, 11}]], 
    R[3, 4, 5, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 8, 11}]]), R[1, 4, 5, 8, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 8, 11, \[Delta]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {\[Delta]1, 8, 11}]]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 4, 8, 11, \[Delta]1]*R[4, 5, 8, 11, cap[{4, 1}, 
       {\[Delta]1, 8, 11}]], R[1, 4, 5, 6, 11]*R[4, 6, 11, \[Gamma]1, 
      cap[{4, 1}, {5, 6, 11}]], -(R[1, 4, 5, 8, 11]*R[4, 6, 11, \[Gamma]1, 
       cap[{4, 1}, {8, 5, 11}]]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 6, 11, \[Gamma]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 4, 8, 11, \[Delta]1]*R[4, 6, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 8, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    R[1, 4, 5, 6, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {6, \[Gamma]1, 11}]]), 
    -(R[1, 4, 5, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, 5, 11}]]), R[1, 4, 8, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[5, 6, 8, 11, \[Gamma]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Gamma]1], R[1, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[3, 4, 8, 11, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[3, 4, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), -(R[3, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[3, 8, 11, \[Beta]1, 
      cap[{8, 5}, {6, \[Gamma]1, 11}]]*R[5, 6, 8, 11, \[Gamma]1], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
     R[5, 6, 8, 11, \[Delta]1], R[1, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], R[1, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {5, 6, 11}]]*R[5, 6, 8, 11, \[Delta]1], 
    R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 8, 11, \[Delta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[3, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), 
    -(R[3, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[1, 6, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {1, \[Alpha]1, 11}]]), 
    -(R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
        {3, 4, 11}]]), R[1, 4, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {4, 1, 11}]], 
    R[3, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 3, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 8, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[3, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), R[3, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, 
      cap[{\[Beta]1, 3}, {8, 5, 11}]], R[3, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 8, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {4, 1, 11}]], 
    -(R[3, 8, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {\[Delta]1, 8, 11}]]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]], 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {1, \[Alpha]1, 11}]]), R[3, 4, 5, 6, 11]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {3, 4, 11}]], 
    -(R[1, 4, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {4, 1, 11}]]), 
    R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 5, 6, 11, \[Beta]1]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Beta]1, 3, 11}]], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]), 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {1, \[Alpha]1, 11}]]), R[3, 4, 5, 6, 11]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {3, 4, 11}]], 
    -(R[1, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {4, 1, 11}]]), R[3, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 3, 11}]], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {4, 1, 11}]]), 
    -(R[3, 5, 6, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {5, 6, 11}]]), R[3, 5, 8, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 3}, {8, 5, 11}]], 
    R[3, 8, 11, \[Beta]1, \[Delta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 3}, {\[Delta]1, 8, 11}]], R[1, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {3, 4, 11}]]), R[1, 4, 5, 8, 11]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {4, 1, 11}]], 
    -(R[5, 6, 8, 11, \[Gamma]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {6, \[Gamma]1, 11}]]), 
    -(R[3, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 3, 11}]]), R[5, 6, 8, 11, \[Gamma]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{8, 5}, {6, \[Gamma]1, 11}]], 
    R[1, 3, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 3}, {4, 1, 11}]]}, 
   (twB[2, 7, Xa, Xb]*(twB[1, 6, 7, 8]*twB[2, 3, 9, 10] - 
      twB[1, 3, 9, 10]*twB[2, 6, 7, 8] + twB[1, 2, 9, 10]*twB[3, 6, 7, 8]))/
    (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2], 
    2*v*R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2]}, 
   (twB[2, 7, 9, 10]*(twB[1, 6, 7, 8]*twB[2, 3, Xa, Xb] - 
      twB[1, 3, Xa, Xb]*twB[2, 6, 7, 8] + twB[1, 2, Xa, Xb]*twB[3, 6, 7, 8]))/
    (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
       twB[2, 3, 7, 8])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/
      (twB[1, 2, 6, 7]*twB[2, 3, Xa, Xb])] + 
   Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
       twB[2, 3, Xa, Xb])] + Li2[1 - (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])/
      (twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])/(twB[2, 3, 7, 8]*
       twB[6, 7, Xa, Xb])] + log[(twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/
      (twB[1, 2, 7, 8]*twB[2, 3, Xa, Xb])]*
    log[(twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])/(twB[1, 2, 7, 8]*
       twB[6, 7, Xa, Xb])], {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> 7, 
   \[Delta]1 -> 7, \[Alpha]2 -> cap[{1, 2}, {8, 7, 6}], 
   \[Beta]2 -> cap[{3, 2}, {6, 7, 8}], \[Gamma]2 -> cap[{6, 7}, {3, 2, 1}], 
   \[Delta]2 -> cap[{8, 7}, {1, 2, 3}], 
   v -> (twB[1, 2, 7, 8]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*twB[2, 3, 7, 8])}, 
  TwoME}, {{{R[1, 3, 4, 11, \[Beta]1]*R[1, 5, 6, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {5, 6, 11}]]*
      R[1, 5, 6, 11, \[Alpha]1]), 
    -(R[1, 4, 6, 7, 11]*R[1, 5, 6, 11, \[Alpha]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[1, 5, 6, 11, \[Alpha]1], 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 5, 6, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[1, 5, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 6, 11]*
     R[1, 5, 11, \[Alpha]1, \[Delta]1], R[1, 4, 6, 7, 11]*
     R[1, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 6, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[1, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 6, 11]*R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {4, 1, 11}]]), 
    R[1, 3, 4, 11, \[Beta]1]*R[1, 6, 7, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]*
      R[1, 6, 7, 11, \[Alpha]1]), R[1, 4, 7, 11, \[Gamma]1]*
     R[1, 6, 7, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 6, 7, 11, \[Alpha]1], -(R[1, 5, 6, 11, \[Alpha]1]*
      R[1, 6, 7, 11, cap[{1, \[Alpha]1}, {5, 6, 11}]]), 
    R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, 
      cap[{1, \[Alpha]1}, {\[Delta]1, 5, 11}]], 
    -(R[1, 4, 6, 7, 11]*R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {4, 1, 11}]]), 
    R[1, 3, 4, 11, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {7, \[Gamma]1, 11}]]*
      R[1, 7, 11, \[Alpha]1, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 7, 11, \[Alpha]1, \[Gamma]1], R[1, 4, 7, 11, \[Gamma]1]*
     R[1, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {4, 1, 11}]], 
    R[1, 5, 6, 11, \[Alpha]1]*R[1, 7, 11, \[Gamma]1, 
      cap[{1, \[Alpha]1}, {5, 6, 11}]], R[1, 6, 7, 11, \[Alpha]1]*
     R[1, 7, 11, \[Gamma]1, cap[{1, \[Alpha]1}, {6, 7, 11}]], 
    -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, \[Alpha]1}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 5}, {4, 1, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[3, 4, 5, 6, 11], -(R[1, 4, 5, 11, cap[{5, 6}, {3, 4, 11}]]*
      R[3, 4, 5, 6, 11]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 6, 11], -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 5, 6, 11]), R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {3, 4, 11}]]*
     R[3, 4, 5, 6, 11], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 11, \[Delta]1], R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 5}, {3, 4, 11}]]*R[3, 4, 5, 11, \[Delta]1], 
    R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {3, 4, 11}]]*
     R[3, 4, 5, 11, \[Delta]1], R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, 11], 
    R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 6, 7, 11], 
    R[1, 5, 6, 11, \[Alpha]1]*R[3, 4, 6, 7, 11], 
    -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 6, 7, 11]), 
    R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {3, 4, 11}]]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 7, 11, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {3, 4, 11}]]*
     R[3, 4, 7, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[1, 5, 6, 11, \[Alpha]1]*
      R[3, 4, 7, 11, \[Gamma]1]), R[1, 5, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 7, 11, \[Gamma]1], -(R[1, 6, 7, 11, \[Alpha]1]*
      R[3, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 7, 11, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*R[3, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 4, 5, 6, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 7, 11, \[Alpha]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 5, 6, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {7, \[Gamma]1, 11}]]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Delta]1, 5, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 6, 11, \[Beta]1], 
    R[1, 4, 5, 11, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[1, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 6, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 6, 11, \[Beta]1], -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*
      R[3, 5, 6, 11, \[Beta]1]), R[1, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 3, 11}]]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1]), 
    R[3, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 3, 11}]]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 6, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 6, 11, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[3, 4, 5, 11, \[Delta]1]*R[3, 5, 6, 11, cap[{3, 4}, 
       {\[Delta]1, 5, 11}]], -(R[1, 3, 4, 11, \[Alpha]1]*
      R[3, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 3, 11}]]*
      R[3, 5, 11, \[Beta]1, \[Delta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 11, \[Beta]1, \[Delta]1], 
    R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 3, 11}]]*
     R[3, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 5, 11, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 5, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 7, 11, \[Beta]1], 
    R[1, 4, 5, 6, 11]*R[3, 6, 7, 11, \[Beta]1], R[1, 4, 5, 11, \[Delta]1]*
     R[3, 6, 7, 11, \[Beta]1], 
    -(R[1, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 3, 11}]]*
      R[3, 6, 7, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 7, 11, \[Beta]1], R[1, 5, 6, 11, \[Alpha]1]*
     R[3, 6, 7, 11, \[Beta]1], -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*
      R[3, 6, 7, 11, \[Beta]1]), R[1, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 3, 11}]]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 5, 6, 11]*R[3, 6, 7, 11, \[Beta]1]), 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 6, 7, 11, \[Beta]1]), 
    R[3, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 3, 11}]]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 7, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), R[3, 4, 5, 6, 11]*
     R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 5, 11, \[Delta]1]*
     R[3, 6, 7, 11, cap[{3, 4}, {\[Delta]1, 5, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 6, 11]*R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 11, \[Delta]1]*R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 6, 7, 11]*R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
      R[3, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 11, \[Beta]1, \[Gamma]1], R[1, 5, 6, 11, \[Alpha]1]*
     R[3, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 5, 11, \[Alpha]1, \[Delta]1]*
      R[3, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 6, 7, 11, \[Alpha]1]*
     R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 7, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {6, 7, 11}]]), R[3, 4, 7, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {7, \[Gamma]1, 11}]], 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {\[Delta]1, 5, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 5, 11, \[Delta]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {\[Delta]1, 5, 11}]]), R[1, 4, 5, 6, 11]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, 1}, {5, 6, 11}]], R[1, 4, 6, 7, 11]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, 1}, {6, 7, 11}]], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 4, 5, 11, \[Delta]1]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Delta]1, 5, 11}]], R[1, 4, 5, 6, 11]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {7, \[Gamma]1, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 5, 11}]], 
    -(R[1, 4, 5, 11, \[Delta]1]*R[5, 6, 7, 11, \[Gamma]1]), 
    R[1, 4, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Gamma]1], R[1, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[3, 4, 5, 11, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[3, 4, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), -(R[3, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[3, 5, 11, \[Beta]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]]*R[5, 6, 7, 11, \[Gamma]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1]), 
    R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
     R[5, 6, 7, 11, \[Delta]1], R[1, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], R[1, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 5}, {6, 7, 11}]]*R[5, 6, 7, 11, \[Delta]1], 
    R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 11, \[Delta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[3, 7, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), 
    -(R[3, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[1, 7, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {1, \[Alpha]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
        {3, 4, 11}]]), R[1, 4, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {4, 1, 11}]], 
    R[3, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 3, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 6, 7, 11, \[Alpha]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 5, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[3, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), R[3, 5, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 5, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), R[1, 6, 7, 11, \[Alpha]1]*
     R[5, 6, 11, \[Delta]1, cap[{6, 7}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {3, 4, 11}]]), 
    R[1, 4, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {4, 1, 11}]], 
    -(R[3, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{6, 7}, {\[Beta]1, 3, 11}]]), 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {1, \[Alpha]1, 11}]]), R[3, 4, 5, 6, 11]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {3, 4, 11}]], 
    -(R[1, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {4, 1, 11}]]), -(R[5, 6, 7, 11, \[Gamma]1]*
      R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]), 
    R[3, 5, 6, 11, \[Beta]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {\[Beta]1, 3, 11}]], R[5, 6, 7, 11, \[Gamma]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{5, 6}, {7, \[Gamma]1, 11}]], 
    R[1, 3, 4, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 3}, {4, 1, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 7, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 6, 11]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 5, 6, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 5, 6, 11]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 4, 5, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 5, 6, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[3, 5, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), -(R[3, 5, 6, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {5, 6, 11}]]), R[3, 5, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 5, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {1, \[Alpha]1, 11}]]), R[3, 4, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {3, 4, 11}]], 
    -(R[1, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {4, 1, 11}]]), R[3, 6, 7, 11, \[Beta]1]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {\[Beta]1, 3, 11}]], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {4, 1, 11}]]), 
    -(R[3, 5, 6, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {5, 6, 11}]]), 
    -(R[3, 6, 7, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {6, 7, 11}]]), R[3, 5, 11, \[Beta]1, \[Delta]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 3}, {\[Delta]1, 5, 11}]]}, 
   -((twB[2, 8, Xa, Xb]*(twB[1, 5, 7, 8]*twB[2, 3, 9, 10] - 
       twB[1, 3, 9, 10]*twB[2, 5, 7, 8] + twB[1, 2, 9, 10]*twB[3, 5, 7, 8]))/
     (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 7, 8, \[Alpha]2], 
    -2*v*R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 7, 8, \[Alpha]2]}, 
   -((twB[2, 8, 9, 10]*(twB[1, 5, 7, 8]*twB[2, 3, Xa, Xb] - 
       twB[1, 3, Xa, Xb]*twB[2, 5, 7, 8] + twB[1, 2, Xa, Xb]*
        twB[3, 5, 7, 8]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 2, 5, 8]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
       twB[2, 3, 5, 8])] + Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/
      (twB[1, 2, 5, 8]*twB[2, 3, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
       twB[2, 3, Xa, Xb])] + Li2[1 - (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
       twB[7, 8, Xa, Xb])] + log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/
      (twB[1, 2, 5, 8]*twB[2, 3, Xa, Xb])]*
    log[(twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])/(twB[1, 2, 5, 8]*
       twB[7, 8, Xa, Xb])], {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> 8, 
   \[Delta]1 -> 8, \[Alpha]2 -> cap[{1, 2}, {5, 8, 7}], 
   \[Beta]2 -> cap[{3, 2}, {7, 8, 5}], \[Gamma]2 -> cap[{7, 8}, {3, 2, 1}], 
   \[Delta]2 -> cap[{5, 8}, {1, 2, 3}], 
   v -> (twB[1, 2, 5, 8]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*twB[2, 3, 5, 8])}, 
  TwoME}, {{{R[1, 3, 4, 11, \[Beta]1]*R[1, 6, 7, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]*
      R[1, 6, 7, 11, \[Alpha]1]), 
    -(R[1, 4, 7, 8, 11]*R[1, 6, 7, 11, \[Alpha]1]), 
    R[1, 4, 8, 11, \[Gamma]1]*R[1, 6, 7, 11, \[Alpha]1], 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 6, 7, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[1, 6, 11, \[Alpha]1, \[Delta]1], R[1, 4, 6, 7, 11]*
     R[1, 6, 11, \[Alpha]1, \[Delta]1], R[1, 4, 7, 8, 11]*
     R[1, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 6, 7, 11, cap[{1, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[1, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 6, 7, 11]*R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {4, 1, 11}]]), 
    R[1, 3, 4, 11, \[Beta]1]*R[1, 7, 8, 11, \[Alpha]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {7, 8, 11}]]*
      R[1, 7, 8, 11, \[Alpha]1]), R[1, 4, 8, 11, \[Gamma]1]*
     R[1, 7, 8, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 7, 8, 11, \[Alpha]1], -(R[1, 6, 7, 11, \[Alpha]1]*
      R[1, 7, 8, 11, cap[{1, \[Alpha]1}, {6, 7, 11}]]), 
    R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 8, 11, 
      cap[{1, \[Alpha]1}, {\[Delta]1, 6, 11}]], 
    -(R[1, 4, 7, 8, 11]*R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {4, 1, 11}]]), 
    R[1, 3, 4, 11, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, cap[{1, \[Alpha]1}, {8, \[Gamma]1, 11}]]*
      R[1, 8, 11, \[Alpha]1, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[1, 8, 11, \[Alpha]1, \[Gamma]1], R[1, 4, 8, 11, \[Gamma]1]*
     R[1, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {4, 1, 11}]], 
    R[1, 6, 7, 11, \[Alpha]1]*R[1, 8, 11, \[Gamma]1, 
      cap[{1, \[Alpha]1}, {6, 7, 11}]], R[1, 7, 8, 11, \[Alpha]1]*
     R[1, 8, 11, \[Gamma]1, cap[{1, \[Alpha]1}, {7, 8, 11}]], 
    -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[1, 8, 11, \[Gamma]1, 
       cap[{1, \[Alpha]1}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 6}, {4, 1, 11}]]), R[1, 4, 6, 11, \[Delta]1]*
     R[3, 4, 6, 7, 11], -(R[1, 4, 6, 11, cap[{6, 7}, {3, 4, 11}]]*
      R[3, 4, 6, 7, 11]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 7, 11], -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 6, 7, 11]), R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {3, 4, 11}]]*
     R[3, 4, 6, 7, 11], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 11, \[Delta]1], R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 6}, {3, 4, 11}]]*R[3, 4, 6, 11, \[Delta]1], 
    R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {3, 4, 11}]]*
     R[3, 4, 6, 11, \[Delta]1], R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, 11], 
    R[1, 4, 6, 11, \[Delta]1]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, 11], 
    R[1, 6, 7, 11, \[Alpha]1]*R[3, 4, 7, 8, 11], 
    -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, 11]), 
    R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {3, 4, 11}]]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[3, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 8, 11, \[Gamma]1]), 
    R[1, 4, 8, 11, cap[{8, \[Gamma]1}, {3, 4, 11}]]*
     R[3, 4, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 8, 11, \[Gamma]1]), -(R[1, 6, 7, 11, \[Alpha]1]*
      R[3, 4, 8, 11, \[Gamma]1]), R[1, 6, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 8, 11, \[Gamma]1], -(R[1, 7, 8, 11, \[Alpha]1]*
      R[3, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {3, 4, 11}]]*
      R[3, 4, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {3, 4, 11}]]*R[3, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 4, 6, 7, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 8, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]*
      R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 8, 11, \[Alpha]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[3, 4, 11, \[Beta]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {8, \[Gamma]1, 11}]]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Beta]1, 
       cap[{4, 1}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 4, 6, 11, \[Delta]1]*
     R[3, 4, 11, \[Beta]1, cap[{4, 1}, {\[Delta]1, 6, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 7, 11, \[Beta]1], 
    R[1, 4, 6, 11, \[Delta]1]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[1, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 3, 11}]]*
      R[3, 6, 7, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 7, 11, \[Beta]1], -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*
      R[3, 6, 7, 11, \[Beta]1]), R[1, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 3, 11}]]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 6, 7, 11, \[Beta]1]), 
    R[3, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 3, 11}]]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 7, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 7, 11, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[3, 4, 6, 11, \[Delta]1]*R[3, 6, 7, 11, cap[{3, 4}, 
       {\[Delta]1, 6, 11}]], -(R[1, 3, 4, 11, \[Alpha]1]*
      R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 3, 11}]]*
      R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 3, 11}]]*
      R[3, 6, 11, \[Beta]1, \[Delta]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 11, \[Beta]1, \[Delta]1], 
    R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 3, 11}]]*
     R[3, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 6, 11, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 6, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 7, 8, 11, \[Beta]1], 
    R[1, 4, 6, 7, 11]*R[3, 7, 8, 11, \[Beta]1], R[1, 4, 6, 11, \[Delta]1]*
     R[3, 7, 8, 11, \[Beta]1], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 3, 11}]]*
      R[3, 7, 8, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 8, 11, \[Beta]1], R[1, 6, 7, 11, \[Alpha]1]*
     R[3, 7, 8, 11, \[Beta]1], -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*
      R[3, 7, 8, 11, \[Beta]1]), R[1, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 3, 11}]]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 8, 11, \[Beta]1]), 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 7, 8, 11, \[Beta]1]), 
    R[3, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 3, 11}]]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 8, 11, \[Beta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 7, 8, 11, cap[{3, 4}, 
        {1, \[Alpha]1, 11}]]), R[3, 4, 6, 7, 11]*
     R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 8, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 6, 11, \[Delta]1]*
     R[3, 7, 8, 11, cap[{3, 4}, {\[Delta]1, 6, 11}]], 
    R[1, 3, 4, 11, \[Alpha]1]*R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 6, 7, 11]*R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 6, 11, \[Delta]1]*R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 7, 8, 11]*R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
      R[3, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 8, 11, \[Beta]1, \[Gamma]1], R[1, 6, 7, 11, \[Alpha]1]*
     R[3, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*
      R[3, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 7, 8, 11, \[Alpha]1]*
     R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 6, 7, 11]*R[3, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 7, 8, 11]*R[3, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 3, 11}]]*
     R[3, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 8, 11, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 6, 7, 11]*R[3, 8, 11, \[Gamma]1, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 8, 11, \[Gamma]1, cap[{3, 4}, {7, 8, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{3, 4}, {1, \[Alpha]1, 11}]]), R[1, 3, 4, 11, \[Alpha]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 6, 7, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {7, 8, 11}]]), R[3, 4, 8, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, \[Gamma]1, 11}]], 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {\[Delta]1, 6, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 11, \[Delta]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {\[Delta]1, 6, 11}]]), R[1, 4, 6, 7, 11]*R[4, 8, 11, \[Gamma]1, 
      cap[{4, 1}, {6, 7, 11}]], R[1, 4, 7, 8, 11]*R[4, 8, 11, \[Gamma]1, 
      cap[{4, 1}, {7, 8, 11}]], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 8, 11, \[Gamma]1, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 4, 6, 11, \[Delta]1]*R[4, 8, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Delta]1, 6, 11}]], R[1, 4, 6, 7, 11]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, \[Gamma]1, 11}]]), R[1, 4, 6, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 6, 11}]], 
    -(R[1, 4, 6, 11, \[Delta]1]*R[6, 7, 8, 11, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Gamma]1], R[1, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[3, 4, 6, 11, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), -(R[3, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[3, 6, 11, \[Beta]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]]*R[6, 7, 8, 11, \[Gamma]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1]), 
    R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
     R[6, 7, 8, 11, \[Delta]1], R[1, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], R[1, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 6}, {7, 8, 11}]]*R[6, 7, 8, 11, \[Delta]1], 
    R[3, 4, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 8, 11, \[Delta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[3, 8, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), 
    -(R[3, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[1, 8, 11, \[Alpha]1, \[Gamma]1]*
      R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {1, \[Alpha]1, 11}]]), 
    -(R[3, 4, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
        {3, 4, 11}]]), R[1, 4, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {4, 1, 11}]], 
    R[3, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 3, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 6, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 6, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[3, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), R[3, 6, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 6, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), R[1, 7, 8, 11, \[Alpha]1]*
     R[6, 7, 11, \[Delta]1, cap[{7, 8}, {1, \[Alpha]1, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {3, 4, 11}]]), 
    R[1, 4, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {4, 1, 11}]], 
    -(R[3, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{7, 8}, {\[Beta]1, 3, 11}]]), 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {1, \[Alpha]1, 11}]]), R[3, 4, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {3, 4, 11}]], 
    -(R[1, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {4, 1, 11}]]), -(R[6, 7, 8, 11, \[Gamma]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]), 
    R[3, 6, 7, 11, \[Beta]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {\[Beta]1, 3, 11}]], R[6, 7, 8, 11, \[Gamma]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{6, 7}, {8, \[Gamma]1, 11}]], 
    R[1, 3, 4, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 3}, {4, 1, 11}]], R[1, 3, 4, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 8, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]), 
    -(R[1, 3, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 6, 7, 11]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 6, 7, 11]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 4, 6, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 6, 7, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 6, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[6, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, 
        {4, 1, 11}]]), -(R[3, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 3}, {6, 7, 11}]]), R[3, 6, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 3}, {\[Delta]1, 6, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    R[6, 7, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]], 
    -(R[1, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {1, \[Alpha]1, 11}]]), R[3, 4, 7, 8, 11]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {3, 4, 11}]], 
    -(R[1, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {4, 1, 11}]]), R[3, 7, 8, 11, \[Beta]1]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {\[Beta]1, 3, 11}]], 
    -(R[1, 3, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {4, 1, 11}]]), 
    -(R[3, 6, 7, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {6, 7, 11}]]), 
    -(R[3, 7, 8, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 3}, {7, 8, 11}]]), R[3, 6, 11, \[Beta]1, \[Delta]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 3}, {\[Delta]1, 6, 11}]]}, 
   -((twB[2, 5, Xa, Xb]*(twB[1, 5, 6, 8]*twB[2, 3, 9, 10] - 
       twB[1, 3, 9, 10]*twB[2, 5, 6, 8] + twB[1, 2, 9, 10]*twB[3, 5, 6, 8]))/
     (twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 2, 5, 6, \[Gamma]2]*R[2, 3, 5, 8, \[Alpha]2], 
    -2*v*R[1, 2, 5, 6, \[Gamma]2]*R[2, 3, 5, 8, \[Alpha]2]}, 
   -((twB[2, 5, 9, 10]*(twB[1, 5, 6, 8]*twB[2, 3, Xa, Xb] - 
       twB[1, 3, Xa, Xb]*twB[2, 5, 6, 8] + twB[1, 2, Xa, Xb]*
        twB[3, 5, 6, 8]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*
      twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*
       twB[2, 3, 5, 6])] + Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/
      (twB[1, 2, 5, 6]*twB[2, 3, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*
       twB[2, 3, Xa, Xb])] + Li2[1 - (twB[1, 2, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 5, 8]*twB[5, 6, Xa, Xb])/(twB[2, 3, 5, 6]*
       twB[5, 8, Xa, Xb])] + log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/
      (twB[1, 2, 5, 6]*twB[2, 3, Xa, Xb])]*
    log[(twB[1, 2, 5, 8]*twB[5, 6, Xa, Xb])/(twB[1, 2, 5, 6]*
       twB[5, 8, Xa, Xb])], {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> 5, 
   \[Delta]1 -> 5, \[Alpha]2 -> cap[{1, 2}, {6, 5, 8}], 
   \[Beta]2 -> cap[{3, 2}, {8, 5, 6}], \[Gamma]2 -> cap[{8, 5}, {3, 2, 1}], 
   \[Delta]2 -> cap[{6, 5}, {1, 2, 3}], 
   v -> (twB[1, 2, 5, 6]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*twB[2, 3, 5, 6])}, 
  TwoME}, {{{-(R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 5, 8, 11]*R[1, 4, 5, 11, \[Gamma]1], 
    R[1, 2, 5, 11, cap[{5, \[Gamma]1}, {4, 1, 11}]]*
     R[1, 4, 5, 11, \[Gamma]1], 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 11, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 4, 5, 11, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 11, \[Gamma]1]), 
    R[1, 2, 7, 11, \[Delta]1]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 7, 8, 11], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 7, 11, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 7}, {4, 1, 11}]]*
     R[1, 4, 7, 11, \[Delta]1], R[1, 2, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]]*R[1, 4, 11, \[Alpha]1, 
      \[Delta]1], R[1, 2, 5, 8, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]*
      R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {5, \[Gamma]1, 11}]]), R[1, 2, 7, 8, 11]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {7, 8, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 11, \[Beta]1, cap[{1, 2}, {8, 5, 11}]]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 2, 7, 11, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Delta]1, 7, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 8, 11, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 5, 8, 11, cap[{1, 2}, 
        {\[Delta]1, 7, 11}]]), -(R[1, 2, 7, 8, 11]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, 2}, {7, 8, 11}]]), R[1, 2, 5, 8, 11]*
     R[1, 5, 11, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 7, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 7, 8, 11, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 7, 11, \[Delta]1]*R[1, 7, 8, 11, cap[{1, 2}, 
       {\[Delta]1, 7, 11}]], R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 7, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 5, 11, \[Gamma]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
      cap[{1, 2}, {5, \[Gamma]1, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {7, 8, 11}]]), R[1, 2, 5, 8, 11]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 7, 11}]]), 
    -(R[1, 2, 4, 11, \[Beta]1]*R[2, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {8, 5, 11}]]*
     R[2, 5, 8, 11, \[Alpha]1], R[1, 2, 5, 11, \[Gamma]1]*
     R[2, 5, 8, 11, \[Alpha]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 5, 8, 11, \[Alpha]1], -(R[1, 4, 5, 11, \[Gamma]1]*
      R[2, 5, 8, 11, \[Alpha]1]), -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[2, 5, 8, 11, \[Alpha]1]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {5, \[Gamma]1, 11}]]*
      R[2, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, 
       cap[{5, \[Gamma]1}, {1, 2, 11}]]), R[1, 4, 5, 11, \[Gamma]1]*
     R[2, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {4, 1, 11}]], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, \[Alpha]1}, {8, 5, 11}]]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {7, 8, 11}]]*
      R[2, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 8, 11]*R[2, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[2, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 8, 11, \[Alpha]1]), 
    R[1, 4, 5, 8, 11]*R[2, 7, 8, 11, \[Alpha]1], R[1, 4, 5, 11, \[Gamma]1]*
     R[2, 7, 8, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[2, 7, 8, 11, \[Alpha]1], 
    R[2, 5, 8, 11, cap[{2, \[Alpha]1}, {7, 8, 11}]]*
     R[2, 7, 8, 11, \[Alpha]1], R[2, 5, 11, \[Gamma]1, 
      cap[{2, \[Alpha]1}, {7, 8, 11}]]*R[2, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[2, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 8, 11]*
     R[2, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 11, \[Gamma]1]*
     R[2, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 7, 8, 11]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 8, 11]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 7, 8, 11]*R[2, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 5, 8, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 5, 11, \[Gamma]1, cap[{2, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 7, 8, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[2, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 7, 8, 11]*
     R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {1, 2, 11}]], 
    -(R[1, 4, 7, 8, 11]*R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {4, 1, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {1, 2, 11}]]), 
    R[1, 4, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {4, 1, 11}]], 
    R[1, 2, 7, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {1, 2, 11}]], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 7}, {4, 1, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 8, 11]*R[4, 5, 8, 11, \[Beta]1], R[1, 2, 7, 11, \[Delta]1]*
     R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 8, 11, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 8, 11, \[Beta]1], -(R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, \[Beta]1]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[4, 5, 8, 11, \[Beta]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 4, 11}]]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, \[Beta]1]), 
    -(R[2, 7, 8, 11, \[Alpha]1]*R[4, 5, 8, 11, \[Beta]1]), 
    R[2, 7, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 8, 11, \[Beta]1]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 5, 8, 11, cap[{4, 1}, {7, 8, 11}]], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 7, 11, \[Delta]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    R[1, 2, 4, 11, \[Alpha]1]*R[4, 5, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 8, 11]*R[4, 5, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 8, 11]*R[4, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[4, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 7, 8, 11]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], R[1, 4, 7, 11, \[Delta]1]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[4, 5, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], R[2, 7, 8, 11, \[Alpha]1]*
     R[4, 5, 11, \[Beta]1, \[Gamma]1], -(R[2, 7, 11, \[Alpha]1, \[Delta]1]*
      R[4, 5, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 7, 11, \[Delta]1]*
     R[4, 5, 11, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    R[1, 2, 4, 11, \[Alpha]1]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 7, 11, \[Delta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 11, cap[{7, 8}, {\[Beta]1, 4, 11}]]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 4, 7, 11, \[Delta]1]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 4, 11}]]*
      R[4, 7, 8, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 7, 8, 11, \[Beta]1], -(R[2, 7, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 8, 11, \[Beta]1]), R[2, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 4, 11}]]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 8, 11, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 7, 11, \[Delta]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {\[Delta]1, 7, 11}]]), -(R[1, 2, 4, 11, \[Alpha]1]*
      R[4, 7, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[4, 7, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 4, 11}]]*
     R[4, 7, 11, \[Beta]1, \[Delta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 4, 11}]]*
      R[4, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 4, 11}]]*
      R[4, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 7, 11, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {5, \[Gamma]1, 11}]]), R[1, 4, 7, 8, 11]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, 5, 11}]]), R[1, 4, 7, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 7, 11}]], 
    R[1, 2, 7, 11, \[Delta]1]*R[5, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), -(R[1, 4, 7, 11, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Gamma]1], R[2, 7, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), -(R[4, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[4, 7, 11, \[Beta]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]]*R[5, 7, 8, 11, \[Gamma]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[5, 7, 8, 11, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[1, 4, 5, 11, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Delta]1], -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 7}, {8, 5, 11}]]*R[5, 7, 8, 11, \[Delta]1], 
    R[2, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 7, 8, 11, \[Delta]1], 
    R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
     R[5, 7, 8, 11, \[Delta]1], -(R[4, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), 
    -(R[4, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[1, 2, 5, 11, \[Gamma]1]*
      R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 7, 8, 11, 
       cap[{5, \[Gamma]1}, {2, \[Alpha]1, 11}]]), R[1, 4, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {4, 1, 11}]], 
    R[4, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 4, 11}]], -(R[1, 2, 4, 11, \[Alpha]1]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[4, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 7, 8, 11]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[1, 4, 7, 11, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[2, 7, 8, 11, \[Alpha]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 7, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, {1, 2, 11}]], 
    R[4, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
       {7, 8, 11}]], -(R[4, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 7, 11}]]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {1, 2, 11}]]), 
    -(R[4, 7, 8, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {7, 8, 11}]]), R[4, 5, 8, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 4}, {8, 5, 11}]], 
    R[4, 7, 11, \[Beta]1, \[Delta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 4}, {\[Delta]1, 7, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[4, 5, 8, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 5, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 7, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[4, 7, 11, \[Beta]1, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), R[4, 7, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 7, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    R[1, 2, 5, 8, 11]*R[7, 8, 11, \[Delta]1, cap[{8, 5}, {1, 2, 11}]], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 5, 8, 11]*R[7, 8, 11, \[Delta]1, cap[{8, 5}, {4, 1, 11}]]), 
    R[5, 8, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Delta]1, 
      cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]], R[4, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Beta]1, 4, 11}]], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[1, 2, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {1, 2, 11}]], -(R[2, 7, 8, 11, \[Alpha]1]*
      R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {4, 1, 11}]]), -(R[5, 7, 8, 11, \[Gamma]1]*
      R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]), 
    R[4, 7, 8, 11, \[Beta]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {\[Beta]1, 4, 11}]], R[5, 7, 8, 11, \[Gamma]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{7, 8}, {5, \[Gamma]1, 11}]], 
    R[1, 2, 4, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 4}, {1, 2, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {1, 2, 11}]]), R[2, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
      cap[{8, 5}, {4, 1, 11}]], -(R[4, 5, 8, 11, \[Beta]1]*
      R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {\[Beta]1, 4, 11}]])}, 
   (twB[3, 6, Xa, Xb]*(twB[2, 5, 6, 7]*twB[3, 4, 9, 10] - 
      twB[2, 4, 9, 10]*twB[3, 5, 6, 7] + twB[2, 3, 9, 10]*twB[4, 5, 6, 7]))/
    (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, \[Alpha]2], 
    2*v*R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, \[Alpha]2]}, 
   (twB[3, 6, 9, 10]*(twB[2, 5, 6, 7]*twB[3, 4, Xa, Xb] - 
      twB[2, 4, Xa, Xb]*twB[3, 5, 6, 7] + twB[2, 3, Xa, Xb]*twB[4, 5, 6, 7]))/
    (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 6, 7]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
       twB[3, 4, 6, 7])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/
      (twB[2, 3, 5, 6]*twB[3, 4, Xa, Xb])] + 
   Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
       twB[3, 4, Xa, Xb])] + Li2[1 - (twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])/
      (twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[3, 4, 6, 7]*
       twB[5, 6, Xa, Xb])] + log[(twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/
      (twB[2, 3, 6, 7]*twB[3, 4, Xa, Xb])]*
    log[(twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])/(twB[2, 3, 6, 7]*
       twB[5, 6, Xa, Xb])], {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> 6, 
   \[Delta]1 -> 6, \[Alpha]2 -> cap[{2, 3}, {7, 6, 5}], 
   \[Beta]2 -> cap[{4, 3}, {5, 6, 7}], \[Gamma]2 -> cap[{5, 6}, {4, 3, 2}], 
   \[Delta]2 -> cap[{7, 6}, {2, 3, 4}], 
   v -> (twB[2, 3, 6, 7]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*twB[3, 4, 6, 7])}, 
  TwoME}, {{{-(R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11]), 
    R[1, 2, 8, 11, \[Delta]1]*R[1, 4, 5, 6, 11], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 8, 11, cap[{8, 5}, {4, 1, 11}]]*R[1, 4, 5, 8, 11], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 6, 11, \[Gamma]1]), 
    R[1, 2, 5, 8, 11]*R[1, 4, 6, 11, \[Gamma]1], 
    R[1, 2, 6, 11, cap[{6, \[Gamma]1}, {4, 1, 11}]]*
     R[1, 4, 6, 11, \[Gamma]1], -(R[1, 2, 8, 11, \[Delta]1]*
      R[1, 4, 6, 11, \[Gamma]1]), -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 4, 6, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 8, 11, \[Delta]1], R[1, 2, 11, \[Delta]1, 
      cap[{\[Delta]1, 8}, {4, 1, 11}]]*R[1, 4, 8, 11, \[Delta]1], 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]]*
     R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 5, 8, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]*
      R[1, 4, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 5, 6, 11]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {5, 6, 11}]], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {6, \[Gamma]1, 11}]]), 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 11, \[Beta]1, cap[{1, 2}, {8, 5, 11}]]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 2, 8, 11, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 6, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 8, 11, \[Delta]1]*
     R[1, 5, 6, 11, cap[{1, 2}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 8, 11, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 5, 8, 11, cap[{1, 2}, 
        {\[Delta]1, 8, 11}]]), -(R[1, 2, 5, 6, 11]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, 2}, {5, 6, 11}]]), R[1, 2, 5, 8, 11]*
     R[1, 6, 11, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 8, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 8, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {5, 6, 11}]]), R[1, 2, 6, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {6, \[Gamma]1, 11}]], 
    R[1, 2, 5, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 8, 11}]]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {5, 6, 11}]]*
      R[2, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 6, 11, \[Gamma]1]*
      R[2, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 5, 6, 11, \[Alpha]1]), R[1, 4, 6, 11, \[Gamma]1]*
     R[2, 5, 6, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[2, 5, 6, 11, \[Alpha]1], -(R[1, 2, 4, 11, \[Beta]1]*
      R[2, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {8, 5, 11}]]*
     R[2, 5, 8, 11, \[Alpha]1], 
    -(R[1, 2, 5, 6, 11]*R[2, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 6, 11, \[Gamma]1]*R[2, 5, 8, 11, \[Alpha]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 8, 11, \[Alpha]1], 
    R[1, 4, 5, 6, 11]*R[2, 5, 8, 11, \[Alpha]1], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[2, 5, 8, 11, \[Alpha]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 8, 11, \[Alpha]1]), 
    R[2, 5, 6, 11, cap[{2, \[Alpha]1}, {8, 5, 11}]]*
     R[2, 5, 8, 11, \[Alpha]1], R[1, 2, 5, 6, 11]*R[2, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {1, 2, 11}]], -(R[1, 4, 5, 6, 11]*R[2, 5, 11, \[Alpha]1, 
       cap[{5, 6}, {4, 1, 11}]]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {6, \[Gamma]1, 11}]]*
      R[2, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, 
       cap[{6, \[Gamma]1}, {1, 2, 11}]]), R[1, 4, 6, 11, \[Gamma]1]*
     R[2, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {4, 1, 11}]], 
    R[2, 5, 6, 11, \[Alpha]1]*R[2, 6, 11, \[Gamma]1, 
      cap[{2, \[Alpha]1}, {5, 6, 11}]], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, \[Alpha]1}, {8, 5, 11}]]), 
    -(R[1, 2, 4, 11, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 11, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 6, 11]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 6, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 8, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 6, 11, \[Gamma]1, cap[{2, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {1, 2, 11}]]), 
    R[1, 4, 5, 8, 11]*R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {4, 1, 11}]], 
    R[1, 2, 8, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {1, 2, 11}]], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 8}, {4, 1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 5, 6, 11, \[Beta]1], R[1, 2, 5, 8, 11]*R[4, 5, 6, 11, \[Beta]1], 
    R[1, 2, 5, 11, cap[{5, 6}, {\[Beta]1, 4, 11}]]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    -(R[1, 4, 5, 8, 11]*R[4, 5, 6, 11, \[Beta]1]), 
    -(R[1, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 6, 11, \[Beta]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[4, 5, 6, 11, \[Beta]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 6, 11, \[Beta]1], -(R[2, 5, 8, 11, \[Alpha]1]*
      R[4, 5, 6, 11, \[Beta]1]), R[2, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 4, 11}]]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[2, 8, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), R[1, 4, 5, 8, 11]*
     R[4, 5, 6, 11, cap[{4, 1}, {8, 5, 11}]], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 8, 11, \[Delta]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {\[Delta]1, 8, 11}]]), -(R[1, 2, 4, 11, \[Alpha]1]*
      R[4, 5, 8, 11, \[Beta]1]), R[1, 2, 8, 11, \[Delta]1]*
     R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 8, 11, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 8, 11, \[Beta]1], -(R[1, 4, 8, 11, \[Delta]1]*
      R[4, 5, 8, 11, \[Beta]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {\[Beta]1, 4, 11}]]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, \[Beta]1]), 
    R[2, 8, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 8, 11, \[Beta]1]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 8, 11, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 8, 11, \[Delta]1]*
     R[4, 5, 8, 11, cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    R[1, 2, 4, 11, \[Alpha]1]*R[4, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, 11]*R[4, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 5, 8, 11]*R[4, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[4, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 5, 6, 11]*R[4, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
      R[4, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[4, 6, 11, \[Beta]1, \[Gamma]1], R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 6, 11, \[Beta]1, \[Gamma]1], R[2, 5, 6, 11, \[Alpha]1]*
     R[4, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[4, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 6, 11, \[Beta]1, \[Gamma]1], -(R[2, 8, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 6, 11, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 6, 11]*R[4, 6, 11, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    -(R[1, 4, 5, 8, 11]*R[4, 6, 11, \[Gamma]1, cap[{4, 1}, {8, 5, 11}]]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 8, 11, \[Delta]1]*
     R[4, 6, 11, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 4, 11}]]*
     R[4, 8, 11, \[Beta]1, \[Delta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 4, 11}]]*
      R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 4, 11}]]*
      R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 8, 11, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 8, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 6, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {6, \[Gamma]1, 11}]]), 
    -(R[1, 4, 5, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, 5, 11}]]), R[1, 4, 8, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 8, 11}]], 
    R[1, 2, 8, 11, \[Delta]1]*R[5, 6, 8, 11, \[Gamma]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), -(R[1, 4, 8, 11, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), 
    R[1, 4, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Gamma]1], R[2, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), -(R[4, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[4, 8, 11, \[Beta]1, 
      cap[{8, 5}, {6, \[Gamma]1, 11}]]*R[5, 6, 8, 11, \[Gamma]1], 
    R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 8, 11, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[1, 4, 6, 11, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Delta]1], -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 8}, {5, 6, 11}]]*R[5, 6, 8, 11, \[Delta]1], 
    R[2, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 8, 11, \[Delta]1], 
    R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
     R[5, 6, 8, 11, \[Delta]1], -(R[4, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), 
    -(R[4, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[1, 2, 6, 11, \[Gamma]1]*
      R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 8, 11, 
       cap[{6, \[Gamma]1}, {2, \[Alpha]1, 11}]]), R[1, 4, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {4, 1, 11}]], 
    R[4, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 4, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[1, 4, 5, 8, 11]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 5, 8, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[4, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), R[4, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, 
      cap[{\[Beta]1, 4}, {8, 5, 11}]], R[4, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 8, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[4, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[4, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 8, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[4, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, {1, 2, 11}]], 
    -(R[4, 8, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 4}, {\[Delta]1, 8, 11}]]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]], R[1, 2, 5, 6, 11]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {1, 2, 11}]], 
    -(R[2, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {4, 1, 11}]]), 
    R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]], R[4, 5, 6, 11, \[Beta]1]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Beta]1, 4, 11}]], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[1, 2, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {1, 2, 11}]], -(R[2, 5, 6, 11, \[Alpha]1]*
      R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {4, 1, 11}]]), R[4, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 4, 11}]], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {1, 2, 11}]]), 
    -(R[4, 5, 6, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {5, 6, 11}]]), R[4, 5, 8, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 4}, {8, 5, 11}]], 
    R[4, 8, 11, \[Beta]1, \[Delta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 4}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {1, 2, 11}]]), R[2, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
      cap[{8, 5}, {4, 1, 11}]], -(R[5, 6, 8, 11, \[Gamma]1]*
      R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {6, \[Gamma]1, 11}]]), 
    -(R[4, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 4, 11}]]), R[5, 6, 8, 11, \[Gamma]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{8, 5}, {6, \[Gamma]1, 11}]], 
    R[1, 2, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 4}, {1, 2, 11}]]}, 
   (twB[3, 7, Xa, Xb]*(twB[2, 6, 7, 8]*twB[3, 4, 9, 10] - 
      twB[2, 4, 9, 10]*twB[3, 6, 7, 8] + twB[2, 3, 9, 10]*twB[4, 6, 7, 8]))/
    (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, \[Alpha]2], 
    2*v*R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, \[Alpha]2]}, 
   (twB[3, 7, 9, 10]*(twB[2, 6, 7, 8]*twB[3, 4, Xa, Xb] - 
      twB[2, 4, Xa, Xb]*twB[3, 6, 7, 8] + twB[2, 3, Xa, Xb]*twB[4, 6, 7, 8]))/
    (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 7, 8]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
       twB[3, 4, 7, 8])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/
      (twB[2, 3, 6, 7]*twB[3, 4, Xa, Xb])] + 
   Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
       twB[3, 4, Xa, Xb])] + Li2[1 - (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])/
      (twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[3, 4, 7, 8]*
       twB[6, 7, Xa, Xb])] + log[(twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/
      (twB[2, 3, 7, 8]*twB[3, 4, Xa, Xb])]*
    log[(twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])/(twB[2, 3, 7, 8]*
       twB[6, 7, Xa, Xb])], {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> 7, 
   \[Delta]1 -> 7, \[Alpha]2 -> cap[{2, 3}, {8, 7, 6}], 
   \[Beta]2 -> cap[{4, 3}, {6, 7, 8}], \[Gamma]2 -> cap[{6, 7}, {4, 3, 2}], 
   \[Delta]2 -> cap[{8, 7}, {2, 3, 4}], 
   v -> (twB[2, 3, 7, 8]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*twB[3, 4, 7, 8])}, 
  TwoME}, {{{R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 5, 11, cap[{5, 6}, {4, 1, 11}]]*R[1, 4, 5, 6, 11]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 6, 11], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 11, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {4, 1, 11}]]*
     R[1, 4, 5, 11, \[Delta]1], R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, 11], 
    R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*R[1, 4, 6, 7, 11]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 5, 6, 11]*R[1, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 7, 11, \[Gamma]1]), 
    R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {4, 1, 11}]]*
     R[1, 4, 7, 11, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 4, 7, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]]*R[1, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 2, 5, 6, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]*
      R[1, 4, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 5, 6, 11]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 6, 7, 11]*R[1, 4, 11, \[Beta]1, cap[{1, 2}, {6, 7, 11}]], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {7, \[Gamma]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 6, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 5, 11, \[Delta]1]*
     R[1, 5, 6, 11, cap[{1, 2}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 11, \[Delta]1, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 5, 6, 11]*
     R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 5, 11, \[Delta]1]*
     R[1, 6, 7, 11, cap[{1, 2}, {\[Delta]1, 5, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 2, 5, 6, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {6, 7, 11}]]), R[1, 2, 7, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {7, \[Gamma]1, 11}]], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 5, 11}]]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {5, 6, 11}]]*
      R[2, 5, 6, 11, \[Alpha]1]), R[1, 2, 6, 7, 11]*
     R[2, 5, 6, 11, \[Alpha]1], -(R[1, 2, 7, 11, \[Gamma]1]*
      R[2, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 5, 6, 11, \[Alpha]1]), 
    -(R[1, 4, 6, 7, 11]*R[2, 5, 6, 11, \[Alpha]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[2, 5, 6, 11, \[Alpha]1], 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, 11]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 6, 11]*R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 6, 7, 11]*R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 6, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[2, 5, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 6, 11]*
     R[2, 5, 11, \[Alpha]1, cap[{5, 6}, {1, 2, 11}]], 
    -(R[1, 4, 5, 6, 11]*R[2, 5, 11, \[Alpha]1, cap[{5, 6}, {4, 1, 11}]]), 
    R[1, 2, 4, 11, \[Beta]1]*R[2, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {6, 7, 11}]]*
      R[2, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 7, 11, \[Gamma]1]*
      R[2, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 6, 7, 11, \[Alpha]1]), R[1, 4, 7, 11, \[Gamma]1]*
     R[2, 6, 7, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[2, 6, 7, 11, \[Alpha]1], -(R[2, 5, 6, 11, \[Alpha]1]*
      R[2, 6, 7, 11, cap[{2, \[Alpha]1}, {5, 6, 11}]]), 
    R[2, 5, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, 
      cap[{2, \[Alpha]1}, {\[Delta]1, 5, 11}]], R[1, 2, 6, 7, 11]*
     R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {1, 2, 11}]], 
    -(R[1, 4, 6, 7, 11]*R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {4, 1, 11}]]), 
    R[1, 2, 4, 11, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {7, \[Gamma]1, 11}]]*
      R[2, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[2, 7, 11, \[Alpha]1, 
       cap[{7, \[Gamma]1}, {1, 2, 11}]]), R[1, 4, 7, 11, \[Gamma]1]*
     R[2, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {4, 1, 11}]], 
    R[2, 5, 6, 11, \[Alpha]1]*R[2, 7, 11, \[Gamma]1, 
      cap[{2, \[Alpha]1}, {5, 6, 11}]], R[2, 6, 7, 11, \[Alpha]1]*
     R[2, 7, 11, \[Gamma]1, cap[{2, \[Alpha]1}, {6, 7, 11}]], 
    -(R[2, 5, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, \[Alpha]1}, {\[Delta]1, 5, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {1, 2, 11}]], 
    -(R[1, 4, 5, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 5}, {4, 1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 5, 6, 11, \[Beta]1], -(R[1, 2, 5, 11, \[Delta]1]*
      R[4, 5, 6, 11, \[Beta]1]), 
    R[1, 2, 5, 11, cap[{5, 6}, {\[Beta]1, 4, 11}]]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    R[1, 4, 5, 11, \[Delta]1]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[1, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 6, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 6, 11, \[Beta]1], -(R[2, 5, 11, \[Alpha]1, \[Delta]1]*
      R[4, 5, 6, 11, \[Beta]1]), R[2, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 4, 11}]]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 5, 6, 11, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[4, 5, 6, 11, cap[{4, 1}, 
        {\[Delta]1, 5, 11}]]), -(R[1, 2, 4, 11, \[Alpha]1]*
      R[4, 5, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[4, 5, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 4, 11}]]*
     R[4, 5, 11, \[Beta]1, \[Delta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 4, 11}]]*
      R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 5, 11, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 5, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 6, 7, 11, \[Beta]1], -(R[1, 2, 5, 6, 11]*R[4, 6, 7, 11, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 2, 6, 11, cap[{6, 7}, {\[Beta]1, 4, 11}]]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 4, 5, 6, 11]*R[4, 6, 7, 11, \[Beta]1], R[1, 4, 5, 11, \[Delta]1]*
     R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 4, 11}]]*
      R[4, 6, 7, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 6, 7, 11, \[Beta]1], R[2, 5, 6, 11, \[Alpha]1]*
     R[4, 6, 7, 11, \[Beta]1], -(R[2, 5, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 7, 11, \[Beta]1]), R[2, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 4, 11}]]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), -(R[1, 4, 5, 6, 11]*
      R[4, 6, 7, 11, cap[{4, 1}, {5, 6, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {\[Delta]1, 5, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, 11]*R[4, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[4, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 7, 11]*R[4, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 5, 6, 11]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], R[1, 4, 5, 11, \[Delta]1]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], R[1, 4, 6, 7, 11]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
      R[4, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], R[2, 5, 6, 11, \[Alpha]1]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], -(R[2, 5, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 6, 7, 11, \[Alpha]1]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], 
    R[2, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 7, 11, \[Beta]1, \[Gamma]1], R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 6, 11]*R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 5, 11, \[Delta]1]*
     R[4, 7, 11, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 5, 11}]], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 5, 6, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {5, 6, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {7, \[Gamma]1, 11}]]), R[1, 4, 5, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 5, 11, \[Delta]1]*R[5, 6, 7, 11, \[Gamma]1], 
    -(R[1, 2, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), -(R[1, 4, 5, 11, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), 
    R[1, 4, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Gamma]1], R[2, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[2, 5, 11, \[Alpha]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), -(R[4, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[4, 5, 11, \[Beta]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]]*R[5, 6, 7, 11, \[Gamma]1], 
    R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 11, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[1, 4, 7, 11, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Delta]1], -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 5}, {6, 7, 11}]]*R[5, 6, 7, 11, \[Delta]1], 
    R[2, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 11, \[Delta]1], 
    R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
     R[5, 6, 7, 11, \[Delta]1], -(R[4, 7, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), 
    -(R[4, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[1, 2, 7, 11, \[Gamma]1]*
      R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 11, 
       cap[{7, \[Gamma]1}, {2, \[Alpha]1, 11}]]), R[1, 4, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {4, 1, 11}]], 
    R[4, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 4, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[1, 4, 6, 7, 11]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 6, 7, 11, \[Alpha]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[4, 5, 11, \[Beta]1, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), R[4, 5, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {1, 2, 11}]]), 
    R[2, 6, 7, 11, \[Alpha]1]*R[5, 6, 11, \[Delta]1, 
      cap[{6, 7}, {2, \[Alpha]1, 11}]], R[1, 4, 6, 7, 11]*
     R[5, 6, 11, \[Delta]1, cap[{6, 7}, {4, 1, 11}]], 
    -(R[4, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{6, 7}, {\[Beta]1, 4, 11}]]), R[1, 2, 5, 6, 11]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {1, 2, 11}]], 
    -(R[2, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {4, 1, 11}]]), -(R[5, 6, 7, 11, \[Gamma]1]*
      R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]), 
    R[4, 5, 6, 11, \[Beta]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {\[Beta]1, 4, 11}]], R[5, 6, 7, 11, \[Gamma]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{5, 6}, {7, \[Gamma]1, 11}]], 
    R[1, 2, 4, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 4}, {1, 2, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 7, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 7, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 6, 11]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 5, 6, 11]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 5, 6, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 5, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[4, 5, 6, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[4, 5, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), -(R[4, 5, 6, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, 
       cap[{\[Beta]1, 4}, {5, 6, 11}]]), R[4, 5, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], R[1, 2, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {1, 2, 11}]], 
    -(R[2, 6, 7, 11, \[Alpha]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {4, 1, 11}]]), R[4, 6, 7, 11, \[Beta]1]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {\[Beta]1, 4, 11}]], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {1, 2, 11}]]), 
    -(R[4, 5, 6, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {5, 6, 11}]]), 
    -(R[4, 6, 7, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {6, 7, 11}]]), R[4, 5, 11, \[Beta]1, \[Delta]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 4}, {\[Delta]1, 5, 11}]]}, 
   -((twB[3, 8, Xa, Xb]*(twB[2, 5, 7, 8]*twB[3, 4, 9, 10] - 
       twB[2, 4, 9, 10]*twB[3, 5, 7, 8] + twB[2, 3, 9, 10]*twB[4, 5, 7, 8]))/
     (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, \[Alpha]2], 
    -2*v*R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, \[Alpha]2]}, 
   -((twB[3, 8, 9, 10]*(twB[2, 5, 7, 8]*twB[3, 4, Xa, Xb] - 
       twB[2, 4, Xa, Xb]*twB[3, 5, 7, 8] + twB[2, 3, Xa, Xb]*
        twB[4, 5, 7, 8]))/(twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[2, 3, 5, 8]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
       twB[3, 4, 5, 8])] + Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/
      (twB[2, 3, 5, 8]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
       twB[3, 4, Xa, Xb])] + Li2[1 - (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
       twB[7, 8, Xa, Xb])] + log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/
      (twB[2, 3, 5, 8]*twB[3, 4, Xa, Xb])]*
    log[(twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
       twB[7, 8, Xa, Xb])], {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> 8, 
   \[Delta]1 -> 8, \[Alpha]2 -> cap[{2, 3}, {5, 8, 7}], 
   \[Beta]2 -> cap[{4, 3}, {7, 8, 5}], \[Gamma]2 -> cap[{7, 8}, {4, 3, 2}], 
   \[Delta]2 -> cap[{5, 8}, {2, 3, 4}], 
   v -> (twB[2, 3, 5, 8]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*twB[3, 4, 5, 8])}, 
  TwoME}, {{{R[1, 2, 6, 11, \[Delta]1]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {4, 1, 11}]]*R[1, 4, 6, 7, 11]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 6, 7, 11], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 6, 11, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 6}, {4, 1, 11}]]*
     R[1, 4, 6, 11, \[Delta]1], R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, 11], 
    R[1, 2, 6, 11, \[Delta]1]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {4, 1, 11}]]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 8, 11, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, \[Gamma]1}, {4, 1, 11}]]*
     R[1, 4, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 4, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, 
      cap[{\[Alpha]1, \[Delta]1}, {4, 1, 11}]]*R[1, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 2, 6, 7, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]*
      R[1, 4, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 6, 7, 11]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 7, 8, 11]*R[1, 4, 11, \[Beta]1, cap[{1, 2}, {7, 8, 11}]], 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {8, \[Gamma]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[1, 4, 11, \[Beta]1, 
       cap[{1, 2}, {\[Gamma]1, \[Beta]1, 11}]]), R[1, 2, 6, 11, \[Delta]1]*
     R[1, 4, 11, \[Beta]1, cap[{1, 2}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 6, 11, \[Delta]1]*
     R[1, 6, 7, 11, cap[{1, 2}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 11, \[Delta]1, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 6, 7, 11]*
     R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 8, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 6, 11, \[Delta]1]*
     R[1, 7, 8, 11, cap[{1, 2}, {\[Delta]1, 6, 11}]], 
    -(R[1, 2, 6, 7, 11]*R[1, 8, 11, \[Gamma]1, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 8, 11, \[Gamma]1, cap[{1, 2}, {7, 8, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 8, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 8, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {7, 8, 11}]]), R[1, 2, 8, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, \[Gamma]1, 11}]], 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 6, 11}]]), R[1, 2, 4, 11, \[Beta]1]*
     R[2, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {6, 7, 11}]]*
      R[2, 6, 7, 11, \[Alpha]1]), R[1, 2, 7, 8, 11]*
     R[2, 6, 7, 11, \[Alpha]1], -(R[1, 2, 8, 11, \[Gamma]1]*
      R[2, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 6, 7, 11, \[Alpha]1]), 
    -(R[1, 4, 7, 8, 11]*R[2, 6, 7, 11, \[Alpha]1]), 
    R[1, 4, 8, 11, \[Gamma]1]*R[2, 6, 7, 11, \[Alpha]1], 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 6, 7, 11]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, 11]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 6, 7, 11]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, 11]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 6, 7, 11, cap[{2, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[2, 6, 11, \[Alpha]1, \[Delta]1], R[1, 2, 6, 7, 11]*
     R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {1, 2, 11}]], 
    -(R[1, 4, 6, 7, 11]*R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {4, 1, 11}]]), 
    R[1, 2, 4, 11, \[Beta]1]*R[2, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {7, 8, 11}]]*
      R[2, 7, 8, 11, \[Alpha]1]), -(R[1, 2, 8, 11, \[Gamma]1]*
      R[2, 7, 8, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[2, 7, 8, 11, \[Alpha]1]), R[1, 4, 8, 11, \[Gamma]1]*
     R[2, 7, 8, 11, \[Alpha]1], R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[2, 7, 8, 11, \[Alpha]1], -(R[2, 6, 7, 11, \[Alpha]1]*
      R[2, 7, 8, 11, cap[{2, \[Alpha]1}, {6, 7, 11}]]), 
    R[2, 6, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 8, 11, 
      cap[{2, \[Alpha]1}, {\[Delta]1, 6, 11}]], R[1, 2, 7, 8, 11]*
     R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {1, 2, 11}]], 
    -(R[1, 4, 7, 8, 11]*R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {4, 1, 11}]]), 
    R[1, 2, 4, 11, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, cap[{2, \[Alpha]1}, {8, \[Gamma]1, 11}]]*
      R[2, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[2, 8, 11, \[Alpha]1, 
       cap[{8, \[Gamma]1}, {1, 2, 11}]]), R[1, 4, 8, 11, \[Gamma]1]*
     R[2, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {4, 1, 11}]], 
    R[2, 6, 7, 11, \[Alpha]1]*R[2, 8, 11, \[Gamma]1, 
      cap[{2, \[Alpha]1}, {6, 7, 11}]], R[2, 7, 8, 11, \[Alpha]1]*
     R[2, 8, 11, \[Gamma]1, cap[{2, \[Alpha]1}, {7, 8, 11}]], 
    -(R[2, 6, 11, \[Alpha]1, \[Delta]1]*R[2, 8, 11, \[Gamma]1, 
       cap[{2, \[Alpha]1}, {\[Delta]1, 6, 11}]]), R[1, 2, 6, 11, \[Delta]1]*
     R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {1, 2, 11}]], 
    -(R[1, 4, 6, 11, \[Delta]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 6}, {4, 1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 6, 7, 11, \[Beta]1], -(R[1, 2, 6, 11, \[Delta]1]*
      R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 2, 6, 11, cap[{6, 7}, {\[Beta]1, 4, 11}]]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 4, 6, 11, \[Delta]1]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 4, 11}]]*
      R[4, 6, 7, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 6, 7, 11, \[Beta]1], -(R[2, 6, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 7, 11, \[Beta]1]), R[2, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 4, 11}]]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 7, 11, cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[4, 6, 7, 11, cap[{4, 1}, 
        {\[Delta]1, 6, 11}]]), -(R[1, 2, 4, 11, \[Alpha]1]*
      R[4, 6, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[4, 6, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 4, 11}]]*
     R[4, 6, 11, \[Beta]1, \[Delta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[4, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 4, 11}]]*
      R[4, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 4, 11}]]*
      R[4, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 6, 11, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 11, \[Delta]1, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 7, 8, 11, \[Beta]1], -(R[1, 2, 6, 7, 11]*R[4, 7, 8, 11, \[Beta]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 11, cap[{7, 8}, {\[Beta]1, 4, 11}]]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 4, 6, 7, 11]*R[4, 7, 8, 11, \[Beta]1], R[1, 4, 6, 11, \[Delta]1]*
     R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 4, 11}]]*
      R[4, 7, 8, 11, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 7, 8, 11, \[Beta]1], R[2, 6, 7, 11, \[Alpha]1]*
     R[4, 7, 8, 11, \[Beta]1], -(R[2, 6, 11, \[Alpha]1, \[Delta]1]*
      R[4, 7, 8, 11, \[Beta]1]), R[2, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 4, 11}]]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {2, \[Alpha]1, 11}]]), -(R[1, 4, 6, 7, 11]*
      R[4, 7, 8, 11, cap[{4, 1}, {6, 7, 11}]]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, 
       cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[4, 7, 8, 11, cap[{4, 1}, 
        {\[Delta]1, 6, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 7, 11]*R[4, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[4, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[4, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[4, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 6, 7, 11]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], R[1, 4, 6, 11, \[Delta]1]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], R[1, 4, 7, 8, 11]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
      R[4, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], R[2, 6, 7, 11, \[Alpha]1]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 6, 11, \[Alpha]1, \[Delta]1]*
      R[4, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 7, 8, 11, \[Alpha]1]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], 
    R[2, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {\[Beta]1, 4, 11}]]*
     R[4, 8, 11, \[Beta]1, \[Gamma]1], R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 8, 11, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 8, 11, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 8, 11, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[4, 8, 11, \[Gamma]1, 
      cap[{4, 1}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 4, 6, 11, \[Delta]1]*
     R[4, 8, 11, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 6, 11}]], 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{4, 1}, {2, \[Alpha]1, 11}]]), R[1, 2, 4, 11, \[Alpha]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {2, \[Alpha]1, 11}]], 
    R[1, 4, 6, 7, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {6, 7, 11}]], 
    R[1, 4, 7, 8, 11]*R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {7, 8, 11}]], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[4, 11, \[Beta]1, \[Gamma]1, 
       cap[{4, 1}, {8, \[Gamma]1, 11}]]), R[1, 4, 6, 11, \[Delta]1]*
     R[4, 11, \[Beta]1, \[Gamma]1, cap[{4, 1}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 6, 11, \[Delta]1]*R[6, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), -(R[1, 4, 6, 11, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Gamma]1], R[2, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), -(R[4, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[4, 6, 11, \[Beta]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]]*R[6, 7, 8, 11, \[Gamma]1], 
    R[1, 2, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 8, 11, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[1, 4, 8, 11, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Delta]1], -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[1, 4, 11, \[Delta]1, 
      cap[{\[Delta]1, 6}, {7, 8, 11}]]*R[6, 7, 8, 11, \[Delta]1], 
    R[2, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 8, 11, \[Delta]1], 
    R[2, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
     R[6, 7, 8, 11, \[Delta]1], -(R[4, 8, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), 
    -(R[4, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[1, 2, 8, 11, \[Gamma]1]*
      R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 8, 11, 
       cap[{8, \[Gamma]1}, {2, \[Alpha]1, 11}]]), R[1, 4, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {4, 1, 11}]], 
    R[4, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 4, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[1, 4, 7, 8, 11]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 7, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[2, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 6, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[4, 6, 11, \[Beta]1, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), R[4, 6, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {1, 2, 11}]]), 
    R[2, 7, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Delta]1, 
      cap[{7, 8}, {2, \[Alpha]1, 11}]], R[1, 4, 7, 8, 11]*
     R[6, 7, 11, \[Delta]1, cap[{7, 8}, {4, 1, 11}]], 
    -(R[4, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{7, 8}, {\[Beta]1, 4, 11}]]), R[1, 2, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {1, 2, 11}]], 
    -(R[2, 6, 7, 11, \[Alpha]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {4, 1, 11}]]), -(R[6, 7, 8, 11, \[Gamma]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]), 
    R[4, 6, 7, 11, \[Beta]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {\[Beta]1, 4, 11}]], R[6, 7, 8, 11, \[Gamma]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{6, 7}, {8, \[Gamma]1, 11}]], 
    R[1, 2, 4, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 4}, {1, 2, 11}]], R[1, 2, 4, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 8, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]), 
    -(R[1, 2, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 7, 11]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 4, 6, 7, 11]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 6, 7, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 6, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[4, 6, 7, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[4, 6, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[6, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, 
        {1, 2, 11}]]), -(R[4, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 4}, {6, 7, 11}]]), R[4, 6, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 4}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {4, 1, 11}]]), 
    R[6, 7, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]], R[1, 2, 7, 8, 11]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {1, 2, 11}]], 
    -(R[2, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {2, \[Alpha]1, 11}]]), 
    -(R[1, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {4, 1, 11}]]), R[4, 7, 8, 11, \[Beta]1]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {\[Beta]1, 4, 11}]], 
    -(R[1, 2, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {1, 2, 11}]]), 
    -(R[4, 6, 7, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {6, 7, 11}]]), 
    -(R[4, 7, 8, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 4}, {7, 8, 11}]]), R[4, 6, 11, \[Beta]1, \[Delta]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 4}, {\[Delta]1, 6, 11}]]}, 
   -((twB[3, 5, Xa, Xb]*(twB[2, 5, 6, 8]*twB[3, 4, 9, 10] - 
       twB[2, 4, 9, 10]*twB[3, 5, 6, 8] + twB[2, 3, 9, 10]*twB[4, 5, 6, 8]))/
     (twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[2, 3, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, \[Alpha]2], 
    -2*v*R[2, 3, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, \[Alpha]2]}, 
   -((twB[3, 5, 9, 10]*(twB[2, 5, 6, 8]*twB[3, 4, Xa, Xb] - 
       twB[2, 4, Xa, Xb]*twB[3, 5, 6, 8] + twB[2, 3, Xa, Xb]*
        twB[4, 5, 6, 8]))/(twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*
      twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[2, 3, 5, 6]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*
       twB[3, 4, 5, 6])] + Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/
      (twB[2, 3, 5, 6]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*
       twB[3, 4, Xa, Xb])] + Li2[1 - (twB[2, 3, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
       twB[5, 8, Xa, Xb])] + log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/
      (twB[2, 3, 5, 6]*twB[3, 4, Xa, Xb])]*
    log[(twB[2, 3, 5, 8]*twB[5, 6, Xa, Xb])/(twB[2, 3, 5, 6]*
       twB[5, 8, Xa, Xb])], {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> 5, 
   \[Delta]1 -> 5, \[Alpha]2 -> cap[{2, 3}, {6, 5, 8}], 
   \[Beta]2 -> cap[{4, 3}, {8, 5, 6}], \[Gamma]2 -> cap[{8, 5}, {4, 3, 2}], 
   \[Delta]2 -> cap[{6, 5}, {2, 3, 4}], 
   v -> (twB[2, 3, 5, 6]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*twB[3, 4, 5, 6])}, 
  TwoME}, {{{-(R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, \[Beta]1], R[1, 2, 7, 11, \[Delta]1]*
     R[1, 5, 8, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {\[Beta]1, 1, 11}]]*
      R[1, 5, 8, 11, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 8, 11, \[Beta]1], R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 5, 8, 11, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 8, 11, cap[{1, 2}, {7, 8, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 8, 11, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 5, 8, 11, cap[{1, 2}, 
        {\[Delta]1, 7, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 5, 11, \[Beta]1, \[Gamma]1], R[1, 2, 5, 8, 11]*
     R[1, 5, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 1, 11}]]*
     R[1, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 11, \[Gamma]1, 
      cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[1, 5, 11, \[Gamma]1, cap[{1, 2}, {7, 8, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 5, 11, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 5, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 7, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 7, 8, 11, \[Beta]1], -(R[1, 2, 7, 11, \[Delta]1]*
      R[1, 7, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 11, cap[{7, 8}, {\[Beta]1, 1, 11}]]*R[1, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 8, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 7, 8, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 7, 8, 11, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 7, 11, \[Delta]1]*R[1, 7, 8, 11, cap[{1, 2}, 
       {\[Delta]1, 7, 11}]], -(R[1, 2, 3, 11, \[Alpha]1]*
      R[1, 7, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 7, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 1, 11}]]*
     R[1, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 7, 11, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 7, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    R[1, 2, 5, 11, \[Gamma]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
      cap[{1, 2}, {5, \[Gamma]1, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {7, 8, 11}]]), R[1, 2, 5, 8, 11]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 7, 11}]]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {8, 5, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 8, 11], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 11, \[Gamma]1]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {5, \[Gamma]1, 11}]]*
     R[2, 3, 5, 11, \[Gamma]1], -(R[1, 2, 5, 11, \[Gamma]1]*
      R[2, 3, 5, 11, cap[{5, \[Gamma]1}, {1, 2, 11}]]), 
    R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, 11], 
    R[1, 2, 5, 11, \[Gamma]1]*R[2, 3, 7, 8, 11], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {7, 8, 11}]]*R[2, 3, 7, 8, 11]), 
    R[1, 5, 8, 11, \[Beta]1]*R[2, 3, 7, 8, 11], 
    -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 8, 11]), 
    R[1, 2, 5, 8, 11]*R[2, 3, 7, 11, \[Delta]1], R[1, 2, 5, 11, \[Gamma]1]*
     R[2, 3, 7, 11, \[Delta]1], 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Delta]1, 7, 11}]]*
      R[2, 3, 7, 11, \[Delta]1]), R[1, 5, 8, 11, \[Beta]1]*
     R[2, 3, 7, 11, \[Delta]1], -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 7, 11, \[Delta]1]), -(R[1, 7, 8, 11, \[Beta]1]*
      R[2, 3, 7, 11, \[Delta]1]), R[1, 2, 7, 8, 11]*
     R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]], R[1, 7, 8, 11, \[Beta]1]*
     R[2, 3, 7, 11, cap[{7, 8}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[2, 3, 8, 11, cap[{8, 5}, 
        {\[Beta]1, 1, 11}]]), R[1, 2, 5, 8, 11]*R[2, 3, 11, \[Alpha]1, 
      \[Delta]1], R[1, 2, 5, 11, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, 
      \[Delta]1], -(R[1, 2, 7, 8, 11]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), R[1, 5, 8, 11, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 7, 11, \[Beta]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 2, 7, 11, \[Delta]1]*R[2, 3, 11, \[Delta]1, 
       cap[{\[Delta]1, 7}, {1, 2, 11}]]), R[1, 7, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 1, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 8, 11, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 5, 8, 11, cap[{2, 3}, 
        {\[Delta]1, 7, 11}]]), -(R[2, 3, 7, 8, 11]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, 3}, {7, 8, 11}]]), R[2, 3, 5, 8, 11]*
     R[2, 5, 11, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 7, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 7, 8, 11, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 7, 11, \[Delta]1]*R[2, 7, 8, 11, cap[{2, 3}, 
       {\[Delta]1, 7, 11}]], R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 7, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 5, 11, \[Gamma]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
      cap[{2, 3}, {5, \[Gamma]1, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {7, 8, 11}]]), R[2, 3, 5, 8, 11]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 7, 11}]]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {8, 5, 11}]]*
     R[3, 5, 8, 11, \[Alpha]1], R[1, 2, 5, 11, \[Gamma]1]*
     R[3, 5, 8, 11, \[Alpha]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[3, 5, 8, 11, \[Alpha]1], -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*
      R[3, 5, 8, 11, \[Alpha]1]), R[2, 3, 5, 11, \[Gamma]1]*
     R[3, 5, 8, 11, \[Alpha]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 5, 8, 11, \[Alpha]1], R[1, 2, 3, 11, \[Beta]1]*
     R[3, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {5, \[Gamma]1, 11}]]*
      R[3, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, 
       cap[{5, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, 
       cap[{5, \[Gamma]1}, {2, 3, 11}]]), R[1, 5, 11, \[Beta]1, \[Gamma]1]*
     R[3, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {\[Beta]1, 1, 11}]], 
    -(R[3, 5, 8, 11, \[Alpha]1]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, \[Alpha]1}, {8, 5, 11}]]), R[1, 2, 3, 11, \[Beta]1]*
     R[3, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {7, 8, 11}]]*
      R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 8, 11]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 8, 11, \[Alpha]1], 
    -(R[2, 3, 5, 8, 11]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    R[3, 5, 8, 11, cap[{3, \[Alpha]1}, {7, 8, 11}]]*
     R[3, 7, 8, 11, \[Alpha]1], R[3, 5, 11, \[Gamma]1, 
      cap[{3, \[Alpha]1}, {7, 8, 11}]]*R[3, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[3, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 8, 11]*
     R[3, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 11, \[Gamma]1]*
     R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 7, 8, 11]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 5, 8, 11, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 11, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 7, 8, 11]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 5, 8, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 5, 11, \[Gamma]1, cap[{3, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 7, 8, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[3, 7, 11, \[Alpha]1, \[Delta]1], R[1, 2, 7, 8, 11]*
     R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {1, 2, 11}]], 
    R[2, 3, 7, 8, 11]*R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {2, 3, 11}]], 
    R[1, 7, 8, 11, \[Beta]1]*R[3, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[3, 8, 11, \[Alpha]1, 
       cap[{8, 5}, {\[Beta]1, 1, 11}]]), R[1, 2, 7, 11, \[Delta]1]*
     R[3, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 7}, {1, 2, 11}]], 
    R[2, 3, 7, 11, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {2, 3, 11}]], 
    -(R[1, 7, 11, \[Beta]1, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 7}, {\[Beta]1, 1, 11}]]), R[1, 2, 7, 11, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), -(R[1, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 7, 11, \[Beta]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]]*R[5, 7, 8, 11, \[Gamma]1], 
    R[2, 3, 7, 11, \[Delta]1]*R[5, 7, 8, 11, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[3, 7, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[1, 2, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), 
    -(R[1, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), R[2, 3, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), R[3, 5, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {8, 5, 11}]]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
        {1, 2, 11}]]), -(R[2, 3, 5, 11, \[Gamma]1]*
      R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 7, 8, 11, 
       cap[{5, \[Gamma]1}, {3, \[Alpha]1, 11}]]), 
    R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], -(R[1, 2, 3, 11, \[Alpha]1]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 3, 11, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 7, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 7, 8, 11, \[Alpha]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[1, 2, 3, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, {2, 3, 11}]], 
    R[1, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
       {7, 8, 11}]], -(R[1, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 7, 11}]]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {2, 3, 11}]]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {7, 8, 11}]]), R[1, 5, 8, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 1}, {8, 5, 11}]], 
    R[1, 7, 11, \[Beta]1, \[Delta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 1}, {\[Delta]1, 7, 11}]], R[1, 2, 3, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], R[1, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 5, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 7, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 7, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[2, 3, 7, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), R[1, 7, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 7, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], R[1, 2, 5, 8, 11]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {1, 2, 11}]], 
    R[2, 3, 5, 8, 11]*R[7, 8, 11, \[Delta]1, cap[{8, 5}, {2, 3, 11}]], 
    -(R[3, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {3, \[Alpha]1, 11}]]), R[5, 8, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 5, 8, 11, \[Beta]1]*R[7, 8, 11, \[Delta]1, 
      cap[{8, 5}, {\[Beta]1, 1, 11}]], -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*
      R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[1, 2, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {1, 2, 11}]], R[2, 3, 7, 8, 11]*R[7, 11, \[Alpha]1, 
      \[Delta]1, cap[{7, 8}, {2, 3, 11}]], 
    -(R[3, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {3, \[Alpha]1, 11}]]), 
    -(R[5, 7, 8, 11, \[Gamma]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {5, \[Gamma]1, 11}]]), R[1, 7, 8, 11, \[Beta]1]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {\[Beta]1, 1, 11}]], 
    R[5, 7, 8, 11, \[Gamma]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[7, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 1}, {2, 3, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {2, 3, 11}]]), R[3, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {3, \[Alpha]1, 11}]], 
    -(R[1, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 1, 11}]])}, 
   -(((twB[1, 5, 6, 7]*twB[3, 4, 9, 10] - twB[1, 4, 9, 10]*twB[3, 5, 6, 7] + 
       twB[1, 3, 9, 10]*twB[4, 5, 6, 7])*twB[4, 6, Xa, Xb])/
     (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 4, 5, 6, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -2*v*R[1, 4, 5, 6, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2]}, 
   -(((twB[1, 5, 6, 7]*twB[3, 4, Xa, Xb] - twB[1, 4, Xa, Xb]*
        twB[3, 5, 6, 7] + twB[1, 3, Xa, Xb]*twB[4, 5, 6, 7])*
      twB[4, 6, 9, 10])/(twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*
      twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, 6, 7])/(twB[1, 4, 6, 7]*
       twB[3, 4, 5, 6])] - Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 6])] + 
   Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 6, 7])] - Li2[1 - (twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])/
      (twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])] + 
   Li2[1 - (twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[3, 4, 6, 7]*
       twB[5, 6, Xa, Xb])] + log[(twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 6, 7])]*
    log[(twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[3, 4, 6, 7]*
       twB[5, 6, Xa, Xb])], {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> 6, 
   \[Delta]1 -> 6, \[Alpha]2 -> cap[{3, 4}, {7, 6, 5}], 
   \[Beta]2 -> cap[{1, 4}, {5, 6, 7}], \[Gamma]2 -> cap[{5, 6}, {1, 4, 3}], 
   \[Delta]2 -> cap[{7, 6}, {3, 4, 1}], 
   v -> (twB[1, 4, 5, 6]*twB[3, 4, 6, 7])/(twB[1, 4, 6, 7]*twB[3, 4, 5, 6])}, 
  TwoME}, {{{R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 6, 11, \[Beta]1], 
    R[1, 2, 5, 8, 11]*R[1, 5, 6, 11, \[Beta]1], 
    R[1, 2, 5, 11, cap[{5, 6}, {\[Beta]1, 1, 11}]]*R[1, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 5, 6, 11, \[Beta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 6, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 6, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), -(R[1, 2, 5, 8, 11]*
      R[1, 5, 6, 11, cap[{1, 2}, {8, 5, 11}]]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 6, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 8, 11, \[Delta]1]*
     R[1, 5, 6, 11, cap[{1, 2}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 8, 11, \[Delta]1]*R[1, 5, 8, 11, \[Beta]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {\[Beta]1, 1, 11}]]*
      R[1, 5, 8, 11, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 8, 11, \[Beta]1], R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 5, 8, 11, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 8, 11, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 5, 8, 11, cap[{1, 2}, 
        {\[Delta]1, 8, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 1, 11}]]*
     R[1, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 11, \[Gamma]1, 
      cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 11, \[Gamma]1, cap[{1, 2}, {5, 6, 11}]]), 
    R[1, 2, 5, 8, 11]*R[1, 6, 11, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 6, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 8, 11}]]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 1, 11}]]*
     R[1, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 8, 11, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 8, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {5, 6, 11}]]), R[1, 2, 6, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {6, \[Gamma]1, 11}]], 
    R[1, 2, 5, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, 5, 11}]], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 8, 11}]]), R[1, 2, 6, 11, \[Gamma]1]*
     R[2, 3, 5, 6, 11], R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 6, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {5, 6, 11}]]*R[2, 3, 5, 6, 11]), 
    -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 6, 11]), 
    R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, 11], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 8, 11]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {8, 5, 11}]]*R[2, 3, 5, 8, 11], 
    R[1, 5, 6, 11, \[Beta]1]*R[2, 3, 5, 8, 11], 
    R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 8, 11], 
    R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]], 
    R[1, 5, 6, 11, \[Beta]1]*R[2, 3, 5, 11, cap[{5, 6}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 11, \[Gamma]1]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {6, \[Gamma]1, 11}]]*
     R[2, 3, 6, 11, \[Gamma]1], -(R[1, 2, 6, 11, \[Gamma]1]*
      R[2, 3, 6, 11, cap[{6, \[Gamma]1}, {1, 2, 11}]]), 
    R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], -(R[1, 2, 5, 6, 11]*R[2, 3, 8, 11, \[Delta]1]), 
    R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, \[Delta]1], R[1, 2, 6, 11, \[Gamma]1]*
     R[2, 3, 8, 11, \[Delta]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Delta]1, 8, 11}]]*
      R[2, 3, 8, 11, \[Delta]1]), -(R[1, 5, 6, 11, \[Beta]1]*
      R[2, 3, 8, 11, \[Delta]1]), R[1, 5, 8, 11, \[Beta]1]*
     R[2, 3, 8, 11, \[Delta]1], -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 8, 11, \[Delta]1]), 
    -(R[1, 2, 5, 8, 11]*R[2, 3, 8, 11, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[2, 3, 8, 11, cap[{8, 5}, 
        {\[Beta]1, 1, 11}]]), -(R[1, 2, 5, 6, 11]*R[2, 3, 11, \[Alpha]1, 
       \[Delta]1]), R[1, 2, 5, 8, 11]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 11, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 6, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 8, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 8, 11, \[Beta]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 2, 8, 11, \[Delta]1]*R[2, 3, 11, \[Delta]1, 
       cap[{\[Delta]1, 8}, {1, 2, 11}]]), R[1, 8, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 1, 11}]], 
    -(R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]]), 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 6, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 8, 11, \[Delta]1]*
     R[2, 5, 6, 11, cap[{2, 3}, {\[Delta]1, 8, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 8, 11, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 5, 8, 11, cap[{2, 3}, 
        {\[Delta]1, 8, 11}]]), -(R[2, 3, 5, 6, 11]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, 3}, {5, 6, 11}]]), R[2, 3, 5, 8, 11]*
     R[2, 6, 11, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 8, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 8, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {5, 6, 11}]]), R[2, 3, 6, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {6, \[Gamma]1, 11}]], 
    R[2, 3, 5, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 8, 11}]]), R[1, 2, 3, 11, \[Beta]1]*
     R[3, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {5, 6, 11}]]*
      R[3, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 6, 11, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), R[1, 6, 11, \[Beta]1, \[Gamma]1]*
     R[3, 5, 6, 11, \[Alpha]1], -(R[2, 3, 6, 11, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 3, 11, \[Beta]1]*
      R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {8, 5, 11}]]*
     R[3, 5, 8, 11, \[Alpha]1], 
    -(R[1, 2, 5, 6, 11]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 6, 11, \[Gamma]1]*R[3, 5, 8, 11, \[Alpha]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 8, 11, \[Alpha]1], 
    -(R[1, 5, 6, 11, \[Beta]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 6, 11]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 6, 11, \[Gamma]1]*R[3, 5, 8, 11, \[Alpha]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 8, 11, \[Alpha]1], 
    R[3, 5, 6, 11, cap[{3, \[Alpha]1}, {8, 5, 11}]]*
     R[3, 5, 8, 11, \[Alpha]1], R[1, 2, 5, 6, 11]*R[3, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {1, 2, 11}]], R[2, 3, 5, 6, 11]*R[3, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {2, 3, 11}]], R[1, 5, 6, 11, \[Beta]1]*
     R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Beta]1, 1, 11}]], 
    R[1, 2, 3, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {6, \[Gamma]1, 11}]]*
      R[3, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, 
       cap[{6, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, 
       cap[{6, \[Gamma]1}, {2, 3, 11}]]), R[1, 6, 11, \[Beta]1, \[Gamma]1]*
     R[3, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {\[Beta]1, 1, 11}]], 
    R[3, 5, 6, 11, \[Alpha]1]*R[3, 6, 11, \[Gamma]1, 
      cap[{3, \[Alpha]1}, {5, 6, 11}]], 
    -(R[3, 5, 8, 11, \[Alpha]1]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, \[Alpha]1}, {8, 5, 11}]]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 11, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 6, 11, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 8, 11, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, 11]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 11, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 5, 6, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 5, 8, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 6, 11, \[Gamma]1, cap[{3, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 8, 11]*R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[3, 8, 11, \[Alpha]1, 
       cap[{8, 5}, {\[Beta]1, 1, 11}]]), R[1, 2, 8, 11, \[Delta]1]*
     R[3, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {1, 2, 11}]], 
    R[2, 3, 8, 11, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {2, 3, 11}]], 
    -(R[1, 8, 11, \[Beta]1, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 8}, {\[Beta]1, 1, 11}]]), R[1, 2, 8, 11, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[1, 2, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), -(R[1, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 8, 11, \[Beta]1, 
      cap[{8, 5}, {6, \[Gamma]1, 11}]]*R[5, 6, 8, 11, \[Gamma]1], 
    R[2, 3, 8, 11, \[Delta]1]*R[5, 6, 8, 11, \[Gamma]1], 
    -(R[2, 3, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[3, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[1, 2, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), 
    -(R[1, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), R[2, 3, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), R[3, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {5, 6, 11}]]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
        {1, 2, 11}]]), -(R[2, 3, 6, 11, \[Gamma]1]*
      R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 8, 11, 
       cap[{6, \[Gamma]1}, {3, \[Alpha]1, 11}]]), 
    R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[3, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[1, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[3, 5, 8, 11, \[Alpha]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), R[1, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, 
      cap[{\[Beta]1, 1}, {8, 5, 11}]], R[1, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 8, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 3, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, {2, 3, 11}]], 
    -(R[1, 8, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 1}, {\[Delta]1, 8, 11}]]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]), 
    R[1, 2, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {1, 2, 11}]], 
    R[2, 3, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {2, 3, 11}]], 
    -(R[3, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {3, \[Alpha]1, 11}]]), R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{5, 6}, {\[Beta]1, 1, 11}]], -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[1, 2, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {1, 2, 11}]], R[2, 3, 5, 6, 11]*R[5, 11, \[Alpha]1, 
      \[Delta]1, cap[{5, 6}, {2, 3, 11}]], 
    -(R[3, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {3, \[Alpha]1, 11}]]), R[1, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {2, 3, 11}]]), 
    -(R[1, 5, 6, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {5, 6, 11}]]), R[1, 5, 8, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 1}, {8, 5, 11}]], 
    R[1, 8, 11, \[Beta]1, \[Delta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 1}, {\[Delta]1, 8, 11}]], 
    -(R[1, 2, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {1, 2, 11}]]), 
    -(R[2, 3, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {2, 3, 11}]]), R[3, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {3, \[Alpha]1, 11}]], 
    -(R[5, 6, 8, 11, \[Gamma]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {6, \[Gamma]1, 11}]]), 
    -(R[1, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 1, 11}]]), R[5, 6, 8, 11, \[Gamma]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{8, 5}, {6, \[Gamma]1, 11}]], 
    R[1, 2, 3, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 1}, {2, 3, 11}]]}, 
   -(((twB[1, 6, 7, 8]*twB[3, 4, 9, 10] - twB[1, 4, 9, 10]*twB[3, 6, 7, 8] + 
       twB[1, 3, 9, 10]*twB[4, 6, 7, 8])*twB[4, 7, Xa, Xb])/
     (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 4, 6, 7, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -2*v*R[1, 4, 6, 7, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2]}, 
   -(((twB[1, 6, 7, 8]*twB[3, 4, Xa, Xb] - twB[1, 4, Xa, Xb]*
        twB[3, 6, 7, 8] + twB[1, 3, Xa, Xb]*twB[4, 6, 7, 8])*
      twB[4, 7, 9, 10])/(twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, 7, 8])/(twB[1, 4, 7, 8]*
       twB[3, 4, 6, 7])] - Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 6, 7])] + 
   Li2[1 - (twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 7, 8])] - Li2[1 - (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])/
      (twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])] + 
   Li2[1 - (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[3, 4, 7, 8]*
       twB[6, 7, Xa, Xb])] + log[(twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 7, 8])]*
    log[(twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[3, 4, 7, 8]*
       twB[6, 7, Xa, Xb])], {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> 7, 
   \[Delta]1 -> 7, \[Alpha]2 -> cap[{3, 4}, {8, 7, 6}], 
   \[Beta]2 -> cap[{1, 4}, {6, 7, 8}], \[Gamma]2 -> cap[{6, 7}, {1, 4, 3}], 
   \[Delta]2 -> cap[{8, 7}, {3, 4, 1}], 
   v -> (twB[1, 4, 6, 7]*twB[3, 4, 7, 8])/(twB[1, 4, 7, 8]*twB[3, 4, 6, 7])}, 
  TwoME}, {{{R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 5, 6, 11, \[Beta]1]), 
    R[1, 2, 5, 11, cap[{5, 6}, {\[Beta]1, 1, 11}]]*R[1, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 5, 6, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 6, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 6, 11, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 5, 11, \[Delta]1]*R[1, 5, 6, 11, cap[{1, 2}, 
       {\[Delta]1, 5, 11}]], -(R[1, 2, 3, 11, \[Alpha]1]*
      R[1, 5, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 1, 11}]]*
     R[1, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 5, 11, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 5, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 5, 6, 11]*R[1, 6, 7, 11, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 6, 7, 11, \[Beta]1]), 
    R[1, 2, 6, 11, cap[{6, 7}, {\[Beta]1, 1, 11}]]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 7, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), R[1, 2, 5, 6, 11]*
     R[1, 6, 7, 11, cap[{1, 2}, {5, 6, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 5, 11, \[Delta]1]*
     R[1, 6, 7, 11, cap[{1, 2}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 1, 11}]]*
     R[1, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 11, \[Gamma]1, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 7, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 5, 6, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {5, 6, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {6, 7, 11}]]), R[1, 2, 7, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {7, \[Gamma]1, 11}]], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 5, 11}]]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, 11]), R[1, 2, 7, 11, \[Gamma]1]*
     R[2, 3, 5, 6, 11], R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 6, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {5, 6, 11}]]*R[2, 3, 5, 6, 11]), 
    -(R[1, 6, 7, 11, \[Beta]1]*R[2, 3, 5, 6, 11]), 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 5, 6, 11]*R[2, 3, 5, 11, \[Delta]1]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 11, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 5, 11, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 5, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Delta]1, 5, 11}]]*
      R[2, 3, 5, 11, \[Delta]1]), -(R[1, 5, 6, 11, \[Beta]1]*
      R[2, 3, 5, 11, \[Delta]1]), -(R[1, 6, 7, 11, \[Beta]1]*
      R[2, 3, 5, 11, \[Delta]1]), -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 5, 11, \[Delta]1]), R[1, 2, 5, 6, 11]*
     R[2, 3, 5, 11, cap[{5, 6}, {1, 2, 11}]], R[1, 5, 6, 11, \[Beta]1]*
     R[2, 3, 5, 11, cap[{5, 6}, {\[Beta]1, 1, 11}]], 
    R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 6, 7, 11], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {6, 7, 11}]]*R[2, 3, 6, 7, 11]), 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]], 
    R[1, 6, 7, 11, \[Beta]1]*R[2, 3, 6, 11, cap[{6, 7}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 11, \[Gamma]1]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {7, \[Gamma]1, 11}]]*
     R[2, 3, 7, 11, \[Gamma]1], -(R[1, 2, 7, 11, \[Gamma]1]*
      R[2, 3, 7, 11, cap[{7, \[Gamma]1}, {1, 2, 11}]]), 
    R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], -(R[1, 2, 5, 6, 11]*R[2, 3, 11, \[Alpha]1, 
       \[Delta]1]), -(R[1, 2, 5, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       \[Delta]1]), -(R[1, 2, 6, 7, 11]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 5, 6, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 5, 11, \[Beta]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 2, 5, 11, \[Delta]1]*R[2, 3, 11, \[Delta]1, 
       cap[{\[Delta]1, 5}, {1, 2, 11}]]), R[1, 5, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 1, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 6, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 5, 11, \[Delta]1]*
     R[2, 5, 6, 11, cap[{2, 3}, {\[Delta]1, 5, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 11, \[Delta]1, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 5, 6, 11]*
     R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 5, 11, \[Delta]1]*
     R[2, 6, 7, 11, cap[{2, 3}, {\[Delta]1, 5, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 5, 11}]]), 
    -(R[2, 3, 5, 6, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {6, 7, 11}]]), R[2, 3, 7, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {7, \[Gamma]1, 11}]], 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 5, 11}]]), R[1, 2, 3, 11, \[Beta]1]*
     R[3, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {5, 6, 11}]]*
      R[3, 5, 6, 11, \[Alpha]1]), R[1, 2, 6, 7, 11]*
     R[3, 5, 6, 11, \[Alpha]1], -(R[1, 2, 7, 11, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 5, 6, 11, \[Alpha]1]), R[1, 6, 7, 11, \[Beta]1]*
     R[3, 5, 6, 11, \[Alpha]1], R[1, 7, 11, \[Beta]1, \[Gamma]1]*
     R[3, 5, 6, 11, \[Alpha]1], R[2, 3, 6, 7, 11]*R[3, 5, 6, 11, \[Alpha]1], 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[3, 5, 6, 11, \[Alpha]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 6, 11, \[Alpha]1]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 6, 11]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, 11]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 5, 6, 11, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 6, 7, 11, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, 11]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    R[3, 5, 6, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[3, 5, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 6, 11]*
     R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {1, 2, 11}]], 
    R[2, 3, 5, 6, 11]*R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {2, 3, 11}]], 
    R[1, 5, 6, 11, \[Beta]1]*R[3, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[3, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {6, 7, 11}]]*
      R[3, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 7, 11, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), R[1, 7, 11, \[Beta]1, \[Gamma]1]*
     R[3, 6, 7, 11, \[Alpha]1], -(R[2, 3, 7, 11, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), -(R[3, 5, 6, 11, \[Alpha]1]*
      R[3, 6, 7, 11, cap[{3, \[Alpha]1}, {5, 6, 11}]]), 
    R[3, 5, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, 
      cap[{3, \[Alpha]1}, {\[Delta]1, 5, 11}]], R[1, 2, 6, 7, 11]*
     R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {1, 2, 11}]], 
    R[2, 3, 6, 7, 11]*R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {2, 3, 11}]], 
    R[1, 6, 7, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[3, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {7, \[Gamma]1, 11}]]*
      R[3, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, 
       cap[{7, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[3, 7, 11, \[Alpha]1, 
       cap[{7, \[Gamma]1}, {2, 3, 11}]]), R[1, 7, 11, \[Beta]1, \[Gamma]1]*
     R[3, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {\[Beta]1, 1, 11}]], 
    R[3, 5, 6, 11, \[Alpha]1]*R[3, 7, 11, \[Gamma]1, 
      cap[{3, \[Alpha]1}, {5, 6, 11}]], R[3, 6, 7, 11, \[Alpha]1]*
     R[3, 7, 11, \[Gamma]1, cap[{3, \[Alpha]1}, {6, 7, 11}]], 
    -(R[3, 5, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, \[Alpha]1}, {\[Delta]1, 5, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[3, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {1, 2, 11}]], 
    R[2, 3, 5, 11, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 5}, {2, 3, 11}]], 
    -(R[1, 5, 11, \[Beta]1, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 5}, {\[Beta]1, 1, 11}]]), R[1, 2, 5, 11, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[1, 2, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), -(R[1, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 5, 11, \[Beta]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]]*R[5, 6, 7, 11, \[Gamma]1], 
    R[2, 3, 5, 11, \[Delta]1]*R[5, 6, 7, 11, \[Gamma]1], 
    -(R[2, 3, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[3, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[1, 2, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), 
    -(R[1, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), R[2, 3, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), R[3, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 5}, {6, 7, 11}]]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
        {1, 2, 11}]]), -(R[2, 3, 7, 11, \[Gamma]1]*
      R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 11, 
       cap[{7, \[Gamma]1}, {3, \[Alpha]1, 11}]]), 
    R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[3, 6, 7, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[3, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[1, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[2, 3, 5, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[3, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), R[1, 5, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[1, 2, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {1, 2, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {2, 3, 11}]]), 
    R[3, 6, 7, 11, \[Alpha]1]*R[5, 6, 11, \[Delta]1, 
      cap[{6, 7}, {3, \[Alpha]1, 11}]], 
    -(R[1, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{6, 7}, {\[Beta]1, 1, 11}]]), R[1, 2, 5, 6, 11]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {1, 2, 11}]], 
    R[2, 3, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {2, 3, 11}]], -(R[3, 5, 6, 11, \[Alpha]1]*
      R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {3, \[Alpha]1, 11}]]), 
    -(R[5, 6, 7, 11, \[Gamma]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {7, \[Gamma]1, 11}]]), R[1, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 1, 11}]], 
    R[5, 6, 7, 11, \[Gamma]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 1}, {2, 3, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[3, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 6, 11]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[1, 5, 6, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 5, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[2, 3, 5, 6, 11]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[2, 3, 5, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 5, 6, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 5, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), -(R[1, 5, 6, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, 
       cap[{\[Beta]1, 1}, {5, 6, 11}]]), R[1, 5, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 5, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], R[1, 2, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {1, 2, 11}]], 
    R[2, 3, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {2, 3, 11}]], -(R[3, 6, 7, 11, \[Alpha]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {3, \[Alpha]1, 11}]]), 
    R[1, 6, 7, 11, \[Beta]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {2, 3, 11}]]), 
    -(R[1, 5, 6, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {5, 6, 11}]]), 
    -(R[1, 6, 7, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {6, 7, 11}]]), R[1, 5, 11, \[Beta]1, \[Delta]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 1}, {\[Delta]1, 5, 11}]]}, 
   ((twB[1, 5, 7, 8]*twB[3, 4, 9, 10] - twB[1, 4, 9, 10]*twB[3, 5, 7, 8] + 
      twB[1, 3, 9, 10]*twB[4, 5, 7, 8])*twB[4, 8, Xa, Xb])/
    (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 4, 7, 8, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2], 
    2*v*R[1, 4, 7, 8, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2]}, 
   ((twB[1, 5, 7, 8]*twB[3, 4, Xa, Xb] - twB[1, 4, Xa, Xb]*twB[3, 5, 7, 8] + 
      twB[1, 3, Xa, Xb]*twB[4, 5, 7, 8])*twB[4, 8, 9, 10])/
    (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 7, 8]*twB[3, 4, 5, 8])/(twB[1, 4, 5, 8]*
       twB[3, 4, 7, 8])] + Li2[1 - (twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])] - 
   Li2[1 - (twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 7, 8])] - Li2[1 - (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])] + 
   Li2[1 - (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
       twB[7, 8, Xa, Xb])] + log[(twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])]*
    log[(twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
       twB[7, 8, Xa, Xb])], {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> 8, 
   \[Delta]1 -> 8, \[Alpha]2 -> cap[{3, 4}, {5, 8, 7}], 
   \[Beta]2 -> cap[{1, 4}, {7, 8, 5}], \[Gamma]2 -> cap[{7, 8}, {1, 4, 3}], 
   \[Delta]2 -> cap[{5, 8}, {3, 4, 1}], 
   v -> (twB[1, 4, 7, 8]*twB[3, 4, 5, 8])/(twB[1, 4, 5, 8]*twB[3, 4, 7, 8])}, 
  TwoME}, {{{R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 6, 7, 11, \[Beta]1]), 
    R[1, 2, 6, 11, cap[{6, 7}, {\[Beta]1, 1, 11}]]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 6, 7, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 7, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 6, 7, 11, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 6, 11, \[Delta]1]*R[1, 6, 7, 11, cap[{1, 2}, 
       {\[Delta]1, 6, 11}]], -(R[1, 2, 3, 11, \[Alpha]1]*
      R[1, 6, 11, \[Beta]1, \[Delta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 6, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 1, 11}]]*
     R[1, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 6, 11, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 6, 11, \[Delta]1, cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 6, 7, 11]*R[1, 7, 8, 11, \[Beta]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 7, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 11, cap[{7, 8}, {\[Beta]1, 1, 11}]]*R[1, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 8, 11, \[Beta]1]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 7, 8, 11, cap[{1, 2}, 
        {3, \[Alpha]1, 11}]]), R[1, 2, 6, 7, 11]*
     R[1, 7, 8, 11, cap[{1, 2}, {6, 7, 11}]], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 7, 8, 11, 
      cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]], R[1, 2, 6, 11, \[Delta]1]*
     R[1, 7, 8, 11, cap[{1, 2}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[1, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 7, 11]*R[1, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 7, 8, 11]*R[1, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 1, 11}]]*
     R[1, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 8, 11, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 6, 7, 11]*R[1, 8, 11, \[Gamma]1, cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 8, 11, \[Gamma]1, cap[{1, 2}, {7, 8, 11}]]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 8, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 8, 11, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[1, 11, \[Alpha]1, \[Delta]1, 
       cap[{1, 2}, {3, \[Alpha]1, 11}]]), R[1, 2, 3, 11, \[Alpha]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {3, \[Alpha]1, 11}]], 
    -(R[1, 2, 6, 7, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {6, 7, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {7, 8, 11}]]), R[1, 2, 8, 11, \[Gamma]1]*
     R[1, 11, \[Beta]1, \[Gamma]1, cap[{1, 2}, {8, \[Gamma]1, 11}]], 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 11, \[Beta]1, \[Gamma]1, 
       cap[{1, 2}, {\[Delta]1, 6, 11}]]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, 11]), R[1, 2, 8, 11, \[Gamma]1]*
     R[2, 3, 6, 7, 11], R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {6, 7, 11}]]*R[2, 3, 6, 7, 11]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[2, 3, 6, 7, 11]), 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 6, 11, \[Delta]1]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 6, 11, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[2, 3, 6, 11, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 6, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Delta]1, 6, 11}]]*
      R[2, 3, 6, 11, \[Delta]1]), -(R[1, 6, 7, 11, \[Beta]1]*
      R[2, 3, 6, 11, \[Delta]1]), -(R[1, 7, 8, 11, \[Beta]1]*
      R[2, 3, 6, 11, \[Delta]1]), -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*
      R[2, 3, 6, 11, \[Delta]1]), R[1, 2, 6, 7, 11]*
     R[2, 3, 6, 11, cap[{6, 7}, {1, 2, 11}]], R[1, 6, 7, 11, \[Beta]1]*
     R[2, 3, 6, 11, cap[{6, 7}, {\[Beta]1, 1, 11}]], 
    R[1, 2, 8, 11, \[Gamma]1]*R[2, 3, 7, 8, 11], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {7, 8, 11}]]*R[2, 3, 7, 8, 11]), 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 7, 8, 11]), 
    R[1, 2, 7, 8, 11]*R[2, 3, 7, 11, cap[{7, 8}, {1, 2, 11}]], 
    R[1, 7, 8, 11, \[Beta]1]*R[2, 3, 7, 11, cap[{7, 8}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 8, 11, \[Gamma]1]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {8, \[Gamma]1, 11}]]*
     R[2, 3, 8, 11, \[Gamma]1], -(R[1, 2, 8, 11, \[Gamma]1]*
      R[2, 3, 8, 11, cap[{8, \[Gamma]1}, {1, 2, 11}]]), 
    R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], -(R[1, 2, 6, 7, 11]*R[2, 3, 11, \[Alpha]1, 
       \[Delta]1]), -(R[1, 2, 6, 11, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       \[Delta]1]), -(R[1, 2, 7, 8, 11]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 6, 7, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 6, 11, \[Beta]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 8, 11, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {1, 2, 11}]]), 
    R[1, 2, 11, \[Beta]1, cap[{2, 3}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[2, 3, 11, \[Beta]1, \[Gamma]1], R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[2, 3, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    -(R[1, 2, 6, 11, \[Delta]1]*R[2, 3, 11, \[Delta]1, 
       cap[{\[Delta]1, 6}, {1, 2, 11}]]), R[1, 6, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 1, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 6, 11, \[Delta]1]*
     R[2, 6, 7, 11, cap[{2, 3}, {\[Delta]1, 6, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 11, \[Delta]1, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 6, 7, 11]*
     R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 8, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 6, 11, \[Delta]1]*
     R[2, 7, 8, 11, cap[{2, 3}, {\[Delta]1, 6, 11}]], 
    -(R[2, 3, 6, 7, 11]*R[2, 8, 11, \[Gamma]1, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 8, 11, \[Gamma]1, cap[{2, 3}, {7, 8, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 8, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 8, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {7, 8, 11}]]), R[2, 3, 8, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, \[Gamma]1, 11}]], 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 6, 11}]]), R[1, 2, 3, 11, \[Beta]1]*
     R[3, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {6, 7, 11}]]*
      R[3, 6, 7, 11, \[Alpha]1]), R[1, 2, 7, 8, 11]*
     R[3, 6, 7, 11, \[Alpha]1], -(R[1, 2, 8, 11, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 6, 7, 11, \[Alpha]1]), R[1, 7, 8, 11, \[Beta]1]*
     R[3, 6, 7, 11, \[Alpha]1], R[1, 8, 11, \[Beta]1, \[Gamma]1]*
     R[3, 6, 7, 11, \[Alpha]1], R[2, 3, 7, 8, 11]*R[3, 6, 7, 11, \[Alpha]1], 
    -(R[2, 3, 8, 11, \[Gamma]1]*R[3, 6, 7, 11, \[Alpha]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 7, 11, \[Alpha]1]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 6, 7, 11]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, 11]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 6, 7, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, 11]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    R[3, 6, 7, 11, cap[{3, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[3, 6, 11, \[Alpha]1, \[Delta]1], R[1, 2, 6, 7, 11]*
     R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {1, 2, 11}]], 
    R[2, 3, 6, 7, 11]*R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {2, 3, 11}]], 
    R[1, 6, 7, 11, \[Beta]1]*R[3, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[3, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {7, 8, 11}]]*
      R[3, 7, 8, 11, \[Alpha]1]), -(R[1, 2, 8, 11, \[Gamma]1]*
      R[3, 7, 8, 11, \[Alpha]1]), -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[3, 7, 8, 11, \[Alpha]1]), R[1, 8, 11, \[Beta]1, \[Gamma]1]*
     R[3, 7, 8, 11, \[Alpha]1], -(R[2, 3, 8, 11, \[Gamma]1]*
      R[3, 7, 8, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[3, 7, 8, 11, \[Alpha]1]), -(R[3, 6, 7, 11, \[Alpha]1]*
      R[3, 7, 8, 11, cap[{3, \[Alpha]1}, {6, 7, 11}]]), 
    R[3, 6, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 8, 11, 
      cap[{3, \[Alpha]1}, {\[Delta]1, 6, 11}]], R[1, 2, 7, 8, 11]*
     R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {1, 2, 11}]], 
    R[2, 3, 7, 8, 11]*R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {2, 3, 11}]], 
    R[1, 7, 8, 11, \[Beta]1]*R[3, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[3, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, cap[{3, \[Alpha]1}, {8, \[Gamma]1, 11}]]*
      R[3, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, 
       cap[{8, \[Gamma]1}, {1, 2, 11}]]), 
    -(R[2, 3, 8, 11, \[Gamma]1]*R[3, 8, 11, \[Alpha]1, 
       cap[{8, \[Gamma]1}, {2, 3, 11}]]), R[1, 8, 11, \[Beta]1, \[Gamma]1]*
     R[3, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {\[Beta]1, 1, 11}]], 
    R[3, 6, 7, 11, \[Alpha]1]*R[3, 8, 11, \[Gamma]1, 
      cap[{3, \[Alpha]1}, {6, 7, 11}]], R[3, 7, 8, 11, \[Alpha]1]*
     R[3, 8, 11, \[Gamma]1, cap[{3, \[Alpha]1}, {7, 8, 11}]], 
    -(R[3, 6, 11, \[Alpha]1, \[Delta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{3, \[Alpha]1}, {\[Delta]1, 6, 11}]]), R[1, 2, 6, 11, \[Delta]1]*
     R[3, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {1, 2, 11}]], 
    R[2, 3, 6, 11, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 6}, {2, 3, 11}]], 
    -(R[1, 6, 11, \[Beta]1, \[Delta]1]*R[3, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 6}, {\[Beta]1, 1, 11}]]), R[1, 2, 6, 11, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), -(R[1, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 6, 11, \[Beta]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]]*R[6, 7, 8, 11, \[Gamma]1], 
    R[2, 3, 6, 11, \[Delta]1]*R[6, 7, 8, 11, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[3, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[1, 2, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), 
    -(R[1, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), R[2, 3, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), R[3, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], R[3, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 6}, {7, 8, 11}]]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
        {1, 2, 11}]]), -(R[2, 3, 8, 11, \[Gamma]1]*
      R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 8, 11, 
       cap[{8, \[Gamma]1}, {3, \[Alpha]1, 11}]]), 
    R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 1, 11}]], R[1, 2, 3, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[3, 7, 8, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[3, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[1, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[2, 3, 6, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), R[1, 6, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[1, 2, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {1, 2, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {2, 3, 11}]]), 
    R[3, 7, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Delta]1, 
      cap[{7, 8}, {3, \[Alpha]1, 11}]], 
    -(R[1, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{7, 8}, {\[Beta]1, 1, 11}]]), R[1, 2, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {1, 2, 11}]], 
    R[2, 3, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {2, 3, 11}]], -(R[3, 6, 7, 11, \[Alpha]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {3, \[Alpha]1, 11}]]), 
    -(R[6, 7, 8, 11, \[Gamma]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {8, \[Gamma]1, 11}]]), R[1, 6, 7, 11, \[Beta]1]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {\[Beta]1, 1, 11}]], 
    R[6, 7, 8, 11, \[Gamma]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]], R[1, 2, 3, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 1}, {2, 3, 11}]], 
    R[1, 2, 3, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], R[3, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]), 
    -(R[1, 2, 3, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 7, 11]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 6, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[1, 6, 7, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[1, 6, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[2, 3, 6, 7, 11]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[2, 3, 6, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 6, 7, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 6, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[6, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, 
        {2, 3, 11}]]), -(R[1, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 1}, {6, 7, 11}]]), R[1, 6, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 1}, {\[Delta]1, 6, 11}]], 
    R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {1, 2, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[6, 7, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]], R[1, 2, 7, 8, 11]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {1, 2, 11}]], 
    R[2, 3, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {2, 3, 11}]], -(R[3, 7, 8, 11, \[Alpha]1]*
      R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {3, \[Alpha]1, 11}]]), 
    R[1, 7, 8, 11, \[Beta]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {\[Beta]1, 1, 11}]], 
    -(R[1, 2, 3, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {2, 3, 11}]]), 
    -(R[1, 6, 7, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {6, 7, 11}]]), 
    -(R[1, 7, 8, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 1}, {7, 8, 11}]]), R[1, 6, 11, \[Beta]1, \[Delta]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 1}, {\[Delta]1, 6, 11}]]}, 
   ((twB[1, 5, 6, 8]*twB[3, 4, 9, 10] - twB[1, 4, 9, 10]*twB[3, 5, 6, 8] + 
      twB[1, 3, 9, 10]*twB[4, 5, 6, 8])*twB[4, 5, Xa, Xb])/
    (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 4, 5, 8, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2], 
    2*v*R[1, 4, 5, 8, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2]}, 
   ((twB[1, 5, 6, 8]*twB[3, 4, Xa, Xb] - twB[1, 4, Xa, Xb]*twB[3, 5, 6, 8] + 
      twB[1, 3, Xa, Xb]*twB[4, 5, 6, 8])*twB[4, 5, 9, 10])/
    (twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 5, 8]*twB[3, 4, 5, 6])/(twB[1, 4, 5, 6]*
       twB[3, 4, 5, 8])] + Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 6])] - 
   Li2[1 - (twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 5, 8])] - Li2[1 - (twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])] + 
   Li2[1 - (twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
       twB[5, 8, Xa, Xb])] + log[(twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 6])]*
    log[(twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
       twB[5, 8, Xa, Xb])], {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> 5, 
   \[Delta]1 -> 5, \[Alpha]2 -> cap[{3, 4}, {6, 5, 8}], 
   \[Beta]2 -> cap[{1, 4}, {8, 5, 6}], \[Gamma]2 -> cap[{8, 5}, {1, 4, 3}], 
   \[Delta]2 -> cap[{6, 5}, {3, 4, 1}], 
   v -> (twB[1, 4, 5, 8]*twB[3, 4, 5, 6])/(twB[1, 4, 5, 6]*twB[3, 4, 5, 8])}, 
  TwoME}, {{{-(R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 8, 11, \[Beta]1]), 
    R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, \[Beta]1], R[2, 3, 7, 11, \[Delta]1]*
     R[2, 5, 8, 11, \[Beta]1], 
    -(R[2, 3, 8, 11, cap[{8, 5}, {\[Beta]1, 2, 11}]]*
      R[2, 5, 8, 11, \[Beta]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 8, 11, \[Beta]1], R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 5, 8, 11, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 8, 11, cap[{2, 3}, {7, 8, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 8, 11, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 5, 8, 11, cap[{2, 3}, 
        {\[Delta]1, 7, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 5, 11, \[Beta]1, \[Gamma]1], R[2, 3, 5, 8, 11]*
     R[2, 5, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 5, 11, cap[{5, \[Gamma]1}, {\[Beta]1, 2, 11}]]*
     R[2, 5, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 11, \[Gamma]1, 
      cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[2, 5, 11, \[Gamma]1, cap[{2, 3}, {7, 8, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 5, 11, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 5, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 7, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 7, 8, 11, \[Beta]1], -(R[2, 3, 7, 11, \[Delta]1]*
      R[2, 7, 8, 11, \[Beta]1]), 
    R[2, 3, 7, 11, cap[{7, 8}, {\[Beta]1, 2, 11}]]*R[2, 7, 8, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 8, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 7, 8, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 7, 8, 11, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 7, 11, \[Delta]1]*R[2, 7, 8, 11, cap[{2, 3}, 
       {\[Delta]1, 7, 11}]], -(R[2, 3, 4, 11, \[Alpha]1]*
      R[2, 7, 11, \[Beta]1, \[Delta]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 7, 11, \[Beta]1, \[Delta]1], 
    R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 2, 11}]]*
     R[2, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 7, 11, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 7, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    R[2, 3, 5, 11, \[Gamma]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
      cap[{2, 3}, {5, \[Gamma]1, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {7, 8, 11}]]), R[2, 3, 5, 8, 11]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 7, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 7, 11}]]), 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {8, 5, 11}]]*R[3, 4, 5, 8, 11], 
    R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 8, 11], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {5, \[Gamma]1, 11}]]*
     R[3, 4, 5, 11, \[Gamma]1], -(R[2, 3, 5, 11, \[Gamma]1]*
      R[3, 4, 5, 11, cap[{5, \[Gamma]1}, {2, 3, 11}]]), 
    R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, 11], 
    R[2, 3, 5, 11, \[Gamma]1]*R[3, 4, 7, 8, 11], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {7, 8, 11}]]*R[3, 4, 7, 8, 11]), 
    R[2, 5, 8, 11, \[Beta]1]*R[3, 4, 7, 8, 11], 
    -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 8, 11]), 
    R[2, 3, 5, 8, 11]*R[3, 4, 7, 11, \[Delta]1], R[2, 3, 5, 11, \[Gamma]1]*
     R[3, 4, 7, 11, \[Delta]1], 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, \[Delta]1]), 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Delta]1, 7, 11}]]*
      R[3, 4, 7, 11, \[Delta]1]), R[2, 5, 8, 11, \[Beta]1]*
     R[3, 4, 7, 11, \[Delta]1], -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 7, 11, \[Delta]1]), -(R[2, 7, 8, 11, \[Beta]1]*
      R[3, 4, 7, 11, \[Delta]1]), R[2, 3, 7, 8, 11]*
     R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]], R[2, 7, 8, 11, \[Beta]1]*
     R[3, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[3, 4, 8, 11, cap[{8, 5}, 
        {\[Beta]1, 2, 11}]]), R[2, 3, 5, 8, 11]*R[3, 4, 11, \[Alpha]1, 
      \[Delta]1], R[2, 3, 5, 11, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, 
      \[Delta]1], -(R[2, 3, 7, 8, 11]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), R[2, 5, 8, 11, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 7, 11, \[Beta]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[2, 3, 7, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 7}, {2, 3, 11}]]), R[2, 7, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {\[Beta]1, 2, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[3, 5, 8, 11, cap[{3, 4}, {7, 8, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 8, 11, cap[{3, 4}, 
        {\[Delta]1, 7, 11}]]), -(R[3, 4, 7, 8, 11]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, 4}, {7, 8, 11}]]), R[3, 4, 5, 8, 11]*
     R[3, 5, 11, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 5, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 7, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 8, 11, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[3, 4, 7, 11, \[Delta]1]*R[3, 7, 8, 11, cap[{3, 4}, 
       {\[Delta]1, 7, 11}]], R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 7, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[3, 4, 5, 11, \[Gamma]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
      cap[{3, 4}, {5, \[Gamma]1, 11}]], 
    -(R[3, 4, 7, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {7, 8, 11}]]), R[3, 4, 5, 8, 11]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 7, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 7, 11}]]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {8, 5, 11}]]*
     R[4, 5, 8, 11, \[Alpha]1], R[2, 3, 5, 11, \[Gamma]1]*
     R[4, 5, 8, 11, \[Alpha]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[4, 5, 8, 11, \[Alpha]1], -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*
      R[4, 5, 8, 11, \[Alpha]1]), R[3, 4, 5, 11, \[Gamma]1]*
     R[4, 5, 8, 11, \[Alpha]1], R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[4, 5, 8, 11, \[Alpha]1], R[2, 3, 4, 11, \[Beta]1]*
     R[4, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {5, \[Gamma]1, 11}]]*
      R[4, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, 
       cap[{5, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 4, 5, 11, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, 
       cap[{5, \[Gamma]1}, {3, 4, 11}]]), R[2, 5, 11, \[Beta]1, \[Gamma]1]*
     R[4, 5, 11, \[Alpha]1, cap[{5, \[Gamma]1}, {\[Beta]1, 2, 11}]], 
    -(R[4, 5, 8, 11, \[Alpha]1]*R[4, 5, 11, \[Gamma]1, 
       cap[{4, \[Alpha]1}, {8, 5, 11}]]), R[2, 3, 4, 11, \[Beta]1]*
     R[4, 7, 8, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {7, 8, 11}]]*
      R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 8, 11]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 8, 11, \[Alpha]1], 
    -(R[3, 4, 5, 8, 11]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[3, 4, 5, 11, \[Gamma]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    R[4, 5, 8, 11, cap[{4, \[Alpha]1}, {7, 8, 11}]]*
     R[4, 7, 8, 11, \[Alpha]1], R[4, 5, 11, \[Gamma]1, 
      cap[{4, \[Alpha]1}, {7, 8, 11}]]*R[4, 7, 8, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[4, 7, 11, \[Alpha]1, \[Delta]1], R[2, 3, 5, 8, 11]*
     R[4, 7, 11, \[Alpha]1, \[Delta]1], R[2, 3, 5, 11, \[Gamma]1]*
     R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 7, 8, 11]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    R[2, 5, 8, 11, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 8, 11]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 11, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 7, 8, 11]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 5, 8, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 5, 11, \[Gamma]1, cap[{4, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
      R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[4, 7, 8, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 7, 11}]]*
     R[4, 7, 11, \[Alpha]1, \[Delta]1], R[2, 3, 7, 8, 11]*
     R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {2, 3, 11}]], 
    R[3, 4, 7, 8, 11]*R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {3, 4, 11}]], 
    R[2, 7, 8, 11, \[Beta]1]*R[4, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[3, 4, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {3, 4, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[4, 8, 11, \[Alpha]1, 
       cap[{8, 5}, {\[Beta]1, 2, 11}]]), R[2, 3, 7, 11, \[Delta]1]*
     R[4, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 7}, {2, 3, 11}]], 
    R[3, 4, 7, 11, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {3, 4, 11}]], 
    -(R[2, 7, 11, \[Beta]1, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 7}, {\[Beta]1, 2, 11}]]), R[2, 3, 7, 11, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), -(R[2, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[2, 7, 11, \[Beta]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]]*R[5, 7, 8, 11, \[Gamma]1], 
    R[3, 4, 7, 11, \[Delta]1]*R[5, 7, 8, 11, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Gamma]1]), R[4, 7, 11, \[Alpha]1, \[Delta]1]*
     R[5, 7, 8, 11, \[Gamma]1], 
    -(R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {5, \[Gamma]1, 11}]]*
      R[5, 7, 8, 11, \[Gamma]1]), R[2, 3, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 7, 8, 11, \[Delta]1]), 
    -(R[2, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), R[3, 4, 5, 11, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 7, 8, 11, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 7}, {8, 5, 11}]]*
      R[5, 7, 8, 11, \[Delta]1]), R[4, 5, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 7, 8, 11, \[Delta]1], R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 7}, {8, 5, 11}]]*R[5, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
        {2, 3, 11}]]), -(R[3, 4, 5, 11, \[Gamma]1]*
      R[5, 7, 8, 11, cap[{5, \[Gamma]1}, {3, 4, 11}]]), 
    -(R[4, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 7, 8, 11, 
       cap[{5, \[Gamma]1}, {4, \[Alpha]1, 11}]]), 
    R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 7, 8, 11, cap[{5, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], -(R[2, 3, 4, 11, \[Alpha]1]*
      R[5, 8, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 5, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 7, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 7, 8, 11]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 7, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[4, 7, 8, 11, \[Alpha]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[4, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], R[2, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, {3, 4, 11}]], 
    R[2, 7, 8, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
       {7, 8, 11}]], -(R[2, 7, 11, \[Beta]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 7, 11}]]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {3, 4, 11}]]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {7, 8, 11}]]), R[2, 5, 8, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 2}, {8, 5, 11}]], 
    R[2, 7, 11, \[Beta]1, \[Delta]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 2}, {\[Delta]1, 7, 11}]], R[2, 3, 4, 11, \[Alpha]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], R[2, 5, 8, 11, \[Beta]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 8, 11]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[4, 5, 11, \[Alpha]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[5, 8, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 7, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 7, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 4, 7, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[4, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 8, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), R[2, 7, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 7, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], R[2, 3, 5, 8, 11]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {2, 3, 11}]], 
    R[3, 4, 5, 8, 11]*R[7, 8, 11, \[Delta]1, cap[{8, 5}, {3, 4, 11}]], 
    -(R[4, 5, 8, 11, \[Alpha]1]*R[7, 8, 11, \[Delta]1, 
       cap[{8, 5}, {4, \[Alpha]1, 11}]]), R[5, 8, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 5, 8, 11, \[Beta]1]*R[7, 8, 11, \[Delta]1, 
      cap[{8, 5}, {\[Beta]1, 2, 11}]], -(R[5, 8, 11, \[Beta]1, \[Gamma]1]*
      R[7, 8, 11, \[Delta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[2, 3, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {2, 3, 11}]], R[3, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, 
      \[Delta]1, cap[{7, 8}, {3, 4, 11}]], 
    -(R[4, 7, 8, 11, \[Alpha]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {4, \[Alpha]1, 11}]]), 
    -(R[5, 7, 8, 11, \[Gamma]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
       cap[{7, 8}, {5, \[Gamma]1, 11}]]), R[2, 7, 8, 11, \[Beta]1]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {\[Beta]1, 2, 11}]], 
    R[5, 7, 8, 11, \[Gamma]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
      cap[{7, 8}, {5, \[Gamma]1, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[7, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 2}, {3, 4, 11}]], 
    -(R[2, 3, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {2, 3, 11}]]), 
    -(R[3, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {3, 4, 11}]]), R[4, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {4, \[Alpha]1, 11}]], 
    -(R[2, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 2, 11}]])}, 
   -((twB[1, 6, Xa, Xb]*(twB[1, 5, 6, 7]*twB[2, 4, 9, 10] - 
       twB[1, 4, 9, 10]*twB[2, 5, 6, 7] + twB[1, 2, 9, 10]*twB[4, 5, 6, 7]))/
     (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 2, 5, 6, \[Alpha]2]*R[1, 4, 6, 7, \[Gamma]2], 
    -2*v*R[1, 2, 5, 6, \[Alpha]2]*R[1, 4, 6, 7, \[Gamma]2]}, 
   -((twB[1, 6, 9, 10]*(twB[1, 5, 6, 7]*twB[2, 4, Xa, Xb] - 
       twB[1, 4, Xa, Xb]*twB[2, 5, 6, 7] + twB[1, 2, Xa, Xb]*
        twB[4, 5, 6, 7]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*
      twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, 6, 7])/(twB[1, 2, 6, 7]*
       twB[1, 4, 5, 6])] - Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 6])] + 
   Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 6, 7])] - Li2[1 - (twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])/
      (twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])] + 
   Li2[1 - (twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[1, 4, 6, 7]*
       twB[5, 6, Xa, Xb])] + log[(twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 6, 7])]*
    log[(twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[1, 4, 6, 7]*
       twB[5, 6, Xa, Xb])], {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> 6, 
   \[Delta]1 -> 6, \[Alpha]2 -> cap[{4, 1}, {7, 6, 5}], 
   \[Beta]2 -> cap[{2, 1}, {5, 6, 7}], \[Gamma]2 -> cap[{5, 6}, {2, 1, 4}], 
   \[Delta]2 -> cap[{7, 6}, {4, 1, 2}], 
   v -> (twB[1, 2, 5, 6]*twB[1, 4, 6, 7])/(twB[1, 2, 6, 7]*twB[1, 4, 5, 6])}, 
  TwoME}, {{{R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 6, 11, \[Beta]1], 
    R[2, 3, 5, 8, 11]*R[2, 5, 6, 11, \[Beta]1], 
    R[2, 3, 5, 11, cap[{5, 6}, {\[Beta]1, 2, 11}]]*R[2, 5, 6, 11, \[Beta]1], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 5, 6, 11, \[Beta]1]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 6, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 6, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), -(R[2, 3, 5, 8, 11]*
      R[2, 5, 6, 11, cap[{2, 3}, {8, 5, 11}]]), 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 6, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 8, 11, \[Delta]1]*
     R[2, 5, 6, 11, cap[{2, 3}, {\[Delta]1, 8, 11}]], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 8, 11, \[Beta]1]), 
    R[2, 3, 8, 11, \[Delta]1]*R[2, 5, 8, 11, \[Beta]1], 
    -(R[2, 3, 8, 11, cap[{8, 5}, {\[Beta]1, 2, 11}]]*
      R[2, 5, 8, 11, \[Beta]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 8, 11, \[Beta]1], R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 5, 8, 11, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 8, 11, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 5, 8, 11, cap[{2, 3}, 
        {\[Delta]1, 8, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 6, 11, cap[{6, \[Gamma]1}, {\[Beta]1, 2, 11}]]*
     R[2, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 11, \[Gamma]1, 
      cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 11, \[Gamma]1, cap[{2, 3}, {5, 6, 11}]]), 
    R[2, 3, 5, 8, 11]*R[2, 6, 11, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 6, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 8, 11}]]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 8, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 8, 11, \[Beta]1, \[Delta]1], 
    R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 2, 11}]]*
     R[2, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 8, 11, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 8, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {5, 6, 11}]]), R[2, 3, 6, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {6, \[Gamma]1, 11}]], 
    R[2, 3, 5, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, 5, 11}]], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 8, 11}]]), R[2, 3, 6, 11, \[Gamma]1]*
     R[3, 4, 5, 6, 11], R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 6, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {5, 6, 11}]]*R[3, 4, 5, 6, 11]), 
    -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 6, 11]), 
    R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, 11], 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[3, 4, 5, 8, 11]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 8, 11]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {8, 5, 11}]]*R[3, 4, 5, 8, 11], 
    R[2, 5, 6, 11, \[Beta]1]*R[3, 4, 5, 8, 11], 
    R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 8, 11], 
    R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]], 
    R[2, 5, 6, 11, \[Beta]1]*R[3, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 11, \[Gamma]1]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {6, \[Gamma]1, 11}]]*
     R[3, 4, 6, 11, \[Gamma]1], -(R[2, 3, 6, 11, \[Gamma]1]*
      R[3, 4, 6, 11, cap[{6, \[Gamma]1}, {2, 3, 11}]]), 
    R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], -(R[2, 3, 5, 6, 11]*R[3, 4, 8, 11, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[3, 4, 8, 11, \[Delta]1], R[2, 3, 6, 11, \[Gamma]1]*
     R[3, 4, 8, 11, \[Delta]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Delta]1, 8, 11}]]*
      R[3, 4, 8, 11, \[Delta]1]), -(R[2, 5, 6, 11, \[Beta]1]*
      R[3, 4, 8, 11, \[Delta]1]), R[2, 5, 8, 11, \[Beta]1]*
     R[3, 4, 8, 11, \[Delta]1], -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 8, 11, \[Delta]1]), 
    -(R[2, 3, 5, 8, 11]*R[3, 4, 8, 11, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[3, 4, 8, 11, cap[{8, 5}, 
        {\[Beta]1, 2, 11}]]), -(R[2, 3, 5, 6, 11]*R[3, 4, 11, \[Alpha]1, 
       \[Delta]1]), R[2, 3, 5, 8, 11]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 11, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 5, 6, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 8, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 8, 11, \[Beta]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[2, 3, 8, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 8}, {2, 3, 11}]]), R[2, 8, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {\[Beta]1, 2, 11}]], 
    -(R[3, 4, 5, 8, 11]*R[3, 5, 6, 11, cap[{3, 4}, {8, 5, 11}]]), 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 8, 11, \[Delta]1]*
     R[3, 5, 6, 11, cap[{3, 4}, {\[Delta]1, 8, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 8, 11, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 5, 8, 11, cap[{3, 4}, 
        {\[Delta]1, 8, 11}]]), -(R[3, 4, 5, 6, 11]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, 4}, {5, 6, 11}]]), R[3, 4, 5, 8, 11]*
     R[3, 6, 11, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 6, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 8, 11}]]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 8, 11, \[Delta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {5, 6, 11}]]), R[3, 4, 6, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {6, \[Gamma]1, 11}]], 
    R[3, 4, 5, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, 5, 11}]], 
    -(R[3, 4, 8, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 8, 11}]]), R[2, 3, 4, 11, \[Beta]1]*
     R[4, 5, 6, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {5, 6, 11}]]*
      R[4, 5, 6, 11, \[Alpha]1]), -(R[2, 3, 6, 11, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), R[2, 6, 11, \[Beta]1, \[Gamma]1]*
     R[4, 5, 6, 11, \[Alpha]1], -(R[3, 4, 6, 11, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), -(R[2, 3, 4, 11, \[Beta]1]*
      R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {8, 5, 11}]]*
     R[4, 5, 8, 11, \[Alpha]1], 
    -(R[2, 3, 5, 6, 11]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 6, 11, \[Gamma]1]*R[4, 5, 8, 11, \[Alpha]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 8, 11, \[Alpha]1], 
    -(R[2, 5, 6, 11, \[Beta]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    -(R[3, 4, 5, 6, 11]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[3, 4, 6, 11, \[Gamma]1]*R[4, 5, 8, 11, \[Alpha]1], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 8, 11, \[Alpha]1], 
    R[4, 5, 6, 11, cap[{4, \[Alpha]1}, {8, 5, 11}]]*
     R[4, 5, 8, 11, \[Alpha]1], R[2, 3, 5, 6, 11]*R[4, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {2, 3, 11}]], R[3, 4, 5, 6, 11]*R[4, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {3, 4, 11}]], R[2, 5, 6, 11, \[Beta]1]*
     R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Beta]1, 2, 11}]], 
    R[2, 3, 4, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {6, \[Gamma]1, 11}]]*
      R[4, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, 
       cap[{6, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 4, 6, 11, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, 
       cap[{6, \[Gamma]1}, {3, 4, 11}]]), R[2, 6, 11, \[Beta]1, \[Gamma]1]*
     R[4, 6, 11, \[Alpha]1, cap[{6, \[Gamma]1}, {\[Beta]1, 2, 11}]], 
    R[4, 5, 6, 11, \[Alpha]1]*R[4, 6, 11, \[Gamma]1, 
      cap[{4, \[Alpha]1}, {5, 6, 11}]], 
    -(R[4, 5, 8, 11, \[Alpha]1]*R[4, 6, 11, \[Gamma]1, 
       cap[{4, \[Alpha]1}, {8, 5, 11}]]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 6, 11]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 11, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 6, 11, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 8, 11, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, 11]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 6, 11, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[4, 5, 6, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
     R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[4, 5, 8, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 6, 11, \[Gamma]1, cap[{4, \[Alpha]1}, {\[Delta]1, 8, 11}]]*
      R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {2, 3, 11}]]), 
    -(R[3, 4, 5, 8, 11]*R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {3, 4, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[4, 8, 11, \[Alpha]1, 
       cap[{8, 5}, {\[Beta]1, 2, 11}]]), R[2, 3, 8, 11, \[Delta]1]*
     R[4, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 8}, {2, 3, 11}]], 
    R[3, 4, 8, 11, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {3, 4, 11}]], 
    -(R[2, 8, 11, \[Beta]1, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 8}, {\[Beta]1, 2, 11}]]), R[2, 3, 8, 11, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[2, 3, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), -(R[2, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[2, 8, 11, \[Beta]1, 
      cap[{8, 5}, {6, \[Gamma]1, 11}]]*R[5, 6, 8, 11, \[Gamma]1], 
    R[3, 4, 8, 11, \[Delta]1]*R[5, 6, 8, 11, \[Gamma]1], 
    -(R[3, 4, 8, 11, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Gamma]1]), R[4, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 8, 11, \[Gamma]1], 
    -(R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {6, \[Gamma]1, 11}]]*
      R[5, 6, 8, 11, \[Gamma]1]), R[2, 3, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 8, 11, \[Delta]1]), 
    -(R[2, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), R[3, 4, 6, 11, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 8, 11, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 8}, {5, 6, 11}]]*
      R[5, 6, 8, 11, \[Delta]1]), R[4, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 8, 11, \[Delta]1], R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 8}, {5, 6, 11}]]*R[5, 6, 8, 11, \[Delta]1], 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
        {2, 3, 11}]]), -(R[3, 4, 6, 11, \[Gamma]1]*
      R[5, 6, 8, 11, cap[{6, \[Gamma]1}, {3, 4, 11}]]), 
    -(R[4, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 8, 11, 
       cap[{6, \[Gamma]1}, {4, \[Alpha]1, 11}]]), 
    R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 8, 11, cap[{6, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[4, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[2, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 5, 8, 11]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 8, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[4, 5, 8, 11, \[Alpha]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[4, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), R[2, 5, 8, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, 
      cap[{\[Beta]1, 2}, {8, 5, 11}]], R[2, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 8, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 6, 11]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 6, 11, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[4, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[5, 6, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {8, 5, 11}]]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, \[Alpha]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 8, 11, \[Beta]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[3, 4, 8, 11, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[4, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 8, 11, \[Alpha]1, cap[{8, 5}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[5, 6, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {8, 5, 11}]]*
      R[5, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 4, 11, \[Beta]1]*
     R[5, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, {3, 4, 11}]], 
    -(R[2, 8, 11, \[Beta]1, \[Delta]1]*R[5, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 2}, {\[Delta]1, 8, 11}]]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 8, 11, \[Gamma]1, 
       cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]]), 
    R[2, 3, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {2, 3, 11}]], 
    R[3, 4, 5, 6, 11]*R[5, 8, 11, \[Delta]1, cap[{5, 6}, {3, 4, 11}]], 
    -(R[4, 5, 6, 11, \[Alpha]1]*R[5, 8, 11, \[Delta]1, 
       cap[{5, 6}, {4, \[Alpha]1, 11}]]), R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 5, 6, 11, \[Beta]1]*R[5, 8, 11, \[Delta]1, 
      cap[{5, 6}, {\[Beta]1, 2, 11}]], -(R[5, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 8, 11, \[Delta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]), 
    R[2, 3, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {2, 3, 11}]], R[3, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, 
      \[Delta]1, cap[{5, 6}, {3, 4, 11}]], 
    -(R[4, 5, 6, 11, \[Alpha]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {4, \[Alpha]1, 11}]]), R[2, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {3, 4, 11}]]), 
    -(R[2, 5, 6, 11, \[Beta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {5, 6, 11}]]), R[2, 5, 8, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 2}, {8, 5, 11}]], 
    R[2, 8, 11, \[Beta]1, \[Delta]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{\[Beta]1, 2}, {\[Delta]1, 8, 11}]], 
    -(R[2, 3, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {2, 3, 11}]]), 
    -(R[3, 4, 5, 8, 11]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {3, 4, 11}]]), R[4, 5, 8, 11, \[Alpha]1]*
     R[8, 11, \[Alpha]1, \[Delta]1, cap[{8, 5}, {4, \[Alpha]1, 11}]], 
    -(R[5, 6, 8, 11, \[Gamma]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {6, \[Gamma]1, 11}]]), 
    -(R[2, 5, 8, 11, \[Beta]1]*R[8, 11, \[Alpha]1, \[Delta]1, 
       cap[{8, 5}, {\[Beta]1, 2, 11}]]), R[5, 6, 8, 11, \[Gamma]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{8, 5}, {6, \[Gamma]1, 11}]], 
    R[2, 3, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Delta]1, 
      cap[{\[Beta]1, 2}, {3, 4, 11}]]}, 
   -((twB[1, 7, Xa, Xb]*(twB[1, 6, 7, 8]*twB[2, 4, 9, 10] - 
       twB[1, 4, 9, 10]*twB[2, 6, 7, 8] + twB[1, 2, 9, 10]*twB[4, 6, 7, 8]))/
     (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{2*R[1, 2, 6, 7, \[Alpha]2]*R[1, 4, 7, 8, \[Gamma]2], 
    -2*v*R[1, 2, 6, 7, \[Alpha]2]*R[1, 4, 7, 8, \[Gamma]2]}, 
   -((twB[1, 7, 9, 10]*(twB[1, 6, 7, 8]*twB[2, 4, Xa, Xb] - 
       twB[1, 4, Xa, Xb]*twB[2, 6, 7, 8] + twB[1, 2, Xa, Xb]*
        twB[4, 6, 7, 8]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[6, 7, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb]))}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, 7, 8])/(twB[1, 2, 7, 8]*
       twB[1, 4, 6, 7])] - Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 6, 7])] + 
   Li2[1 - (twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 7, 8])] - Li2[1 - (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])/
      (twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])] + 
   Li2[1 - (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[1, 4, 7, 8]*
       twB[6, 7, Xa, Xb])] + log[(twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 7, 8])]*
    log[(twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[1, 4, 7, 8]*
       twB[6, 7, Xa, Xb])], {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> 7, 
   \[Delta]1 -> 7, \[Alpha]2 -> cap[{4, 1}, {8, 7, 6}], 
   \[Beta]2 -> cap[{2, 1}, {6, 7, 8}], \[Gamma]2 -> cap[{6, 7}, {2, 1, 4}], 
   \[Delta]2 -> cap[{8, 7}, {4, 1, 2}], 
   v -> (twB[1, 2, 6, 7]*twB[1, 4, 7, 8])/(twB[1, 2, 7, 8]*twB[1, 4, 6, 7])}, 
  TwoME}, {{{R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 6, 11, \[Beta]1], 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 5, 6, 11, \[Beta]1]), 
    R[2, 3, 5, 11, cap[{5, 6}, {\[Beta]1, 2, 11}]]*R[2, 5, 6, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 5, 6, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 6, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 6, 11, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 5, 11, \[Delta]1]*R[2, 5, 6, 11, cap[{2, 3}, 
       {\[Delta]1, 5, 11}]], -(R[2, 3, 4, 11, \[Alpha]1]*
      R[2, 5, 11, \[Beta]1, \[Delta]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 11, \[Beta]1, \[Delta]1], 
    R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 2, 11}]]*
     R[2, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 5, 11, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 5, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 5, 6, 11]*R[2, 6, 7, 11, \[Beta]1]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 6, 7, 11, \[Beta]1]), 
    R[2, 3, 6, 11, cap[{6, 7}, {\[Beta]1, 2, 11}]]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 7, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), R[2, 3, 5, 6, 11]*
     R[2, 6, 7, 11, cap[{2, 3}, {5, 6, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 5, 11, \[Delta]1]*
     R[2, 6, 7, 11, cap[{2, 3}, {\[Delta]1, 5, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 7, 11, cap[{7, \[Gamma]1}, {\[Beta]1, 2, 11}]]*
     R[2, 7, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[2, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 11, \[Gamma]1, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 7, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 5, 11}]]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 5, 6, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {5, 6, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {6, 7, 11}]]), R[2, 3, 7, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {7, \[Gamma]1, 11}]], 
    -(R[2, 3, 5, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 5, 11}]]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, 11]), R[2, 3, 7, 11, \[Gamma]1]*
     R[3, 4, 5, 6, 11], R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 6, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {5, 6, 11}]]*R[3, 4, 5, 6, 11]), 
    -(R[2, 6, 7, 11, \[Beta]1]*R[3, 4, 5, 6, 11]), 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 5, 11, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 11, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 5, 11, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 5, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Delta]1, 5, 11}]]*
      R[3, 4, 5, 11, \[Delta]1]), -(R[2, 5, 6, 11, \[Beta]1]*
      R[3, 4, 5, 11, \[Delta]1]), -(R[2, 6, 7, 11, \[Beta]1]*
      R[3, 4, 5, 11, \[Delta]1]), -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 5, 11, \[Delta]1]), R[2, 3, 5, 6, 11]*
     R[3, 4, 5, 11, cap[{5, 6}, {2, 3, 11}]], R[2, 5, 6, 11, \[Beta]1]*
     R[3, 4, 5, 11, cap[{5, 6}, {\[Beta]1, 2, 11}]], 
    R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 6, 7, 11], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {6, 7, 11}]]*R[3, 4, 6, 7, 11]), 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]], 
    R[2, 6, 7, 11, \[Beta]1]*R[3, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 11, \[Gamma]1]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {7, \[Gamma]1, 11}]]*
     R[3, 4, 7, 11, \[Gamma]1], -(R[2, 3, 7, 11, \[Gamma]1]*
      R[3, 4, 7, 11, cap[{7, \[Gamma]1}, {2, 3, 11}]]), 
    R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], -(R[2, 3, 5, 6, 11]*R[3, 4, 11, \[Alpha]1, 
       \[Delta]1]), -(R[2, 3, 5, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       \[Delta]1]), -(R[2, 3, 6, 7, 11]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 5, 6, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 5, 11, \[Beta]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 7, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[2, 3, 5, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 5}, {2, 3, 11}]]), R[2, 5, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {\[Beta]1, 2, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 6, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 5, 11, \[Delta]1]*
     R[3, 5, 6, 11, cap[{3, 4}, {\[Delta]1, 5, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 5, 11, \[Delta]1, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 5, 6, 11]*
     R[3, 6, 7, 11, cap[{3, 4}, {5, 6, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 5, 11, \[Delta]1]*
     R[3, 6, 7, 11, cap[{3, 4}, {\[Delta]1, 5, 11}]], 
    -(R[3, 4, 5, 6, 11]*R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 7, 11, \[Gamma]1, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 7, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 5, 11}]]), 
    -(R[3, 4, 5, 6, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {5, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {6, 7, 11}]]), R[3, 4, 7, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {7, \[Gamma]1, 11}]], 
    -(R[3, 4, 5, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 5, 11}]]), R[2, 3, 4, 11, \[Beta]1]*
     R[4, 5, 6, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {5, 6, 11}]]*
      R[4, 5, 6, 11, \[Alpha]1]), R[2, 3, 6, 7, 11]*
     R[4, 5, 6, 11, \[Alpha]1], -(R[2, 3, 7, 11, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[4, 5, 6, 11, \[Alpha]1]), R[2, 6, 7, 11, \[Beta]1]*
     R[4, 5, 6, 11, \[Alpha]1], R[2, 7, 11, \[Beta]1, \[Gamma]1]*
     R[4, 5, 6, 11, \[Alpha]1], R[3, 4, 6, 7, 11]*R[4, 5, 6, 11, \[Alpha]1], 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[4, 5, 6, 11, \[Alpha]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 6, 11, \[Alpha]1]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 6, 11]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 5, 6, 11, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 6, 7, 11, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, 11]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, 11]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 7, 11, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[4, 5, 6, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 5, 11}]]*
     R[4, 5, 11, \[Alpha]1, \[Delta]1], R[2, 3, 5, 6, 11]*
     R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {2, 3, 11}]], 
    R[3, 4, 5, 6, 11]*R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {3, 4, 11}]], 
    R[2, 5, 6, 11, \[Beta]1]*R[4, 5, 11, \[Alpha]1, 
      cap[{5, 6}, {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[4, 6, 7, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {6, 7, 11}]]*
      R[4, 6, 7, 11, \[Alpha]1]), -(R[2, 3, 7, 11, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), R[2, 7, 11, \[Beta]1, \[Gamma]1]*
     R[4, 6, 7, 11, \[Alpha]1], -(R[3, 4, 7, 11, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), -(R[4, 5, 6, 11, \[Alpha]1]*
      R[4, 6, 7, 11, cap[{4, \[Alpha]1}, {5, 6, 11}]]), 
    R[4, 5, 11, \[Alpha]1, \[Delta]1]*R[4, 6, 7, 11, 
      cap[{4, \[Alpha]1}, {\[Delta]1, 5, 11}]], R[2, 3, 6, 7, 11]*
     R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {2, 3, 11}]], 
    R[3, 4, 6, 7, 11]*R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {3, 4, 11}]], 
    R[2, 6, 7, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[4, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {7, \[Gamma]1, 11}]]*
      R[4, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, 
       cap[{7, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[4, 7, 11, \[Alpha]1, 
       cap[{7, \[Gamma]1}, {3, 4, 11}]]), R[2, 7, 11, \[Beta]1, \[Gamma]1]*
     R[4, 7, 11, \[Alpha]1, cap[{7, \[Gamma]1}, {\[Beta]1, 2, 11}]], 
    R[4, 5, 6, 11, \[Alpha]1]*R[4, 7, 11, \[Gamma]1, 
      cap[{4, \[Alpha]1}, {5, 6, 11}]], R[4, 6, 7, 11, \[Alpha]1]*
     R[4, 7, 11, \[Gamma]1, cap[{4, \[Alpha]1}, {6, 7, 11}]], 
    -(R[4, 5, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 11, \[Gamma]1, 
       cap[{4, \[Alpha]1}, {\[Delta]1, 5, 11}]]), R[2, 3, 5, 11, \[Delta]1]*
     R[4, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 5}, {2, 3, 11}]], 
    R[3, 4, 5, 11, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 5}, {3, 4, 11}]], 
    -(R[2, 5, 11, \[Beta]1, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 5}, {\[Beta]1, 2, 11}]]), R[2, 3, 5, 11, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[2, 3, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), -(R[2, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[2, 5, 11, \[Beta]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]]*R[5, 6, 7, 11, \[Gamma]1], 
    R[3, 4, 5, 11, \[Delta]1]*R[5, 6, 7, 11, \[Gamma]1], 
    -(R[3, 4, 5, 11, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Gamma]1]), R[4, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 11, \[Gamma]1], 
    -(R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {7, \[Gamma]1, 11}]]*
      R[5, 6, 7, 11, \[Gamma]1]), R[2, 3, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 11, \[Delta]1]), 
    -(R[2, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), R[3, 4, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 11, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 5}, {6, 7, 11}]]*
      R[5, 6, 7, 11, \[Delta]1]), R[4, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 11, \[Delta]1], R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 5}, {6, 7, 11}]]*R[5, 6, 7, 11, \[Delta]1], 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
        {2, 3, 11}]]), -(R[3, 4, 7, 11, \[Gamma]1]*
      R[5, 6, 7, 11, cap[{7, \[Gamma]1}, {3, 4, 11}]]), 
    -(R[4, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 11, 
       cap[{7, \[Gamma]1}, {4, \[Alpha]1, 11}]]), 
    R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 11, cap[{7, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, 11]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]*
      R[5, 6, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[4, 6, 7, 11, \[Alpha]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], R[4, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 5, 11, \[Delta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], -(R[2, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 5, 11, \[Beta]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[3, 4, 5, 11, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 5, 11, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], R[4, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 5, 11, \[Alpha]1, cap[{5, 6}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), R[2, 5, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 5, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[2, 3, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {2, 3, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[5, 6, 11, \[Delta]1, cap[{6, 7}, {3, 4, 11}]]), 
    R[4, 6, 7, 11, \[Alpha]1]*R[5, 6, 11, \[Delta]1, 
      cap[{6, 7}, {4, \[Alpha]1, 11}]], 
    -(R[2, 6, 7, 11, \[Beta]1]*R[5, 6, 11, \[Delta]1, 
       cap[{6, 7}, {\[Beta]1, 2, 11}]]), R[2, 3, 5, 6, 11]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {2, 3, 11}]], 
    R[3, 4, 5, 6, 11]*R[5, 11, \[Alpha]1, \[Delta]1, 
      cap[{5, 6}, {3, 4, 11}]], -(R[4, 5, 6, 11, \[Alpha]1]*
      R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {4, \[Alpha]1, 11}]]), 
    -(R[5, 6, 7, 11, \[Gamma]1]*R[5, 11, \[Alpha]1, \[Delta]1, 
       cap[{5, 6}, {7, \[Gamma]1, 11}]]), R[2, 5, 6, 11, \[Beta]1]*
     R[5, 11, \[Alpha]1, \[Delta]1, cap[{5, 6}, {\[Beta]1, 2, 11}]], 
    R[5, 6, 7, 11, \[Gamma]1]*R[5, 11, \[Beta]1, \[Gamma]1, 
      cap[{5, 6}, {7, \[Gamma]1, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[5, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 2}, {3, 4, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 7, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[4, 7, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[5, 6, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {5, 6, 11}]]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 5, 6, 11]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 5, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[2, 5, 6, 11, \[Beta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[2, 5, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 4, 5, 6, 11]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 4, 5, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 5, 6, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 5, 11, \[Alpha]1, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[5, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[5, 6, 11, \[Delta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), -(R[2, 5, 6, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, 
       cap[{\[Beta]1, 2}, {5, 6, 11}]]), R[2, 5, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 5, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    R[5, 6, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {5, 6, 11}]], R[2, 3, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {2, 3, 11}]], 
    R[3, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {3, 4, 11}]], -(R[4, 6, 7, 11, \[Alpha]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {4, \[Alpha]1, 11}]]), 
    R[2, 6, 7, 11, \[Beta]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {3, 4, 11}]]), 
    -(R[2, 5, 6, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {5, 6, 11}]]), 
    -(R[2, 6, 7, 11, \[Beta]1]*R[7, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {6, 7, 11}]]), R[2, 5, 11, \[Beta]1, \[Delta]1]*
     R[7, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 2}, {\[Delta]1, 5, 11}]]}, 
   (twB[1, 8, Xa, Xb]*(twB[1, 5, 7, 8]*twB[2, 4, 9, 10] - 
      twB[1, 4, 9, 10]*twB[2, 5, 7, 8] + twB[1, 2, 9, 10]*twB[4, 5, 7, 8]))/
    (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 7, 8, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2], 
    2*v*R[1, 2, 7, 8, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2]}, 
   (twB[1, 8, 9, 10]*(twB[1, 5, 7, 8]*twB[2, 4, Xa, Xb] - 
      twB[1, 4, Xa, Xb]*twB[2, 5, 7, 8] + twB[1, 2, Xa, Xb]*twB[4, 5, 7, 8]))/
    (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[1, 4, 5, 8])/(twB[1, 2, 5, 8]*
       twB[1, 4, 7, 8])] + Li2[1 - (twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 8])] - 
   Li2[1 - (twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 7, 8])] - Li2[1 - (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])] + 
   Li2[1 - (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
       twB[7, 8, Xa, Xb])] + log[(twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 8])]*
    log[(twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
       twB[7, 8, Xa, Xb])], {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> 8, 
   \[Delta]1 -> 8, \[Alpha]2 -> cap[{4, 1}, {5, 8, 7}], 
   \[Beta]2 -> cap[{2, 1}, {7, 8, 5}], \[Gamma]2 -> cap[{7, 8}, {2, 1, 4}], 
   \[Delta]2 -> cap[{5, 8}, {4, 1, 2}], 
   v -> (twB[1, 2, 7, 8]*twB[1, 4, 5, 8])/(twB[1, 2, 5, 8]*twB[1, 4, 7, 8])}, 
  TwoME}, {{{R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 6, 7, 11, \[Beta]1]), 
    R[2, 3, 6, 11, cap[{6, 7}, {\[Beta]1, 2, 11}]]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 6, 7, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 7, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 6, 7, 11, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 6, 11, \[Delta]1]*R[2, 6, 7, 11, cap[{2, 3}, 
       {\[Delta]1, 6, 11}]], -(R[2, 3, 4, 11, \[Alpha]1]*
      R[2, 6, 11, \[Beta]1, \[Delta]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 6, 11, \[Beta]1, \[Delta]1], 
    R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 2, 11}]]*
     R[2, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 6, 11, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[2, 6, 11, \[Delta]1, cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 7, 8, 11, \[Beta]1], 
    -(R[2, 3, 6, 7, 11]*R[2, 7, 8, 11, \[Beta]1]), 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 7, 8, 11, \[Beta]1]), 
    R[2, 3, 7, 11, cap[{7, 8}, {\[Beta]1, 2, 11}]]*R[2, 7, 8, 11, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 8, 11, \[Beta]1]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 7, 8, 11, cap[{2, 3}, 
        {4, \[Alpha]1, 11}]]), R[2, 3, 6, 7, 11]*
     R[2, 7, 8, 11, cap[{2, 3}, {6, 7, 11}]], 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 7, 8, 11, 
      cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]], R[2, 3, 6, 11, \[Delta]1]*
     R[2, 7, 8, 11, cap[{2, 3}, {\[Delta]1, 6, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[2, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 6, 7, 11]*R[2, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 7, 8, 11]*R[2, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 8, 11, cap[{8, \[Gamma]1}, {\[Beta]1, 2, 11}]]*
     R[2, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[2, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 8, 11, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 6, 7, 11]*R[2, 8, 11, \[Gamma]1, cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 8, 11, \[Gamma]1, cap[{2, 3}, {7, 8, 11}]]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[2, 8, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 8, 11, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 6, 11}]]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[2, 11, \[Alpha]1, \[Delta]1, 
       cap[{2, 3}, {4, \[Alpha]1, 11}]]), R[2, 3, 4, 11, \[Alpha]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {4, \[Alpha]1, 11}]], 
    -(R[2, 3, 6, 7, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {6, 7, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {7, 8, 11}]]), R[2, 3, 8, 11, \[Gamma]1]*
     R[2, 11, \[Beta]1, \[Gamma]1, cap[{2, 3}, {8, \[Gamma]1, 11}]], 
    -(R[2, 3, 6, 11, \[Delta]1]*R[2, 11, \[Beta]1, \[Gamma]1, 
       cap[{2, 3}, {\[Delta]1, 6, 11}]]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, 11]), R[2, 3, 8, 11, \[Gamma]1]*
     R[3, 4, 6, 7, 11], R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 7, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {6, 7, 11}]]*R[3, 4, 6, 7, 11]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 6, 11, \[Delta]1]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 6, 11, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[3, 4, 6, 11, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 6, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Delta]1, 6, 11}]]*
      R[3, 4, 6, 11, \[Delta]1]), -(R[2, 6, 7, 11, \[Beta]1]*
      R[3, 4, 6, 11, \[Delta]1]), -(R[2, 7, 8, 11, \[Beta]1]*
      R[3, 4, 6, 11, \[Delta]1]), -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*
      R[3, 4, 6, 11, \[Delta]1]), R[2, 3, 6, 7, 11]*
     R[3, 4, 6, 11, cap[{6, 7}, {2, 3, 11}]], R[2, 6, 7, 11, \[Beta]1]*
     R[3, 4, 6, 11, cap[{6, 7}, {\[Beta]1, 2, 11}]], 
    R[2, 3, 8, 11, \[Gamma]1]*R[3, 4, 7, 8, 11], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {7, 8, 11}]]*R[3, 4, 7, 8, 11]), 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 7, 8, 11]), 
    R[2, 3, 7, 8, 11]*R[3, 4, 7, 11, cap[{7, 8}, {2, 3, 11}]], 
    R[2, 7, 8, 11, \[Beta]1]*R[3, 4, 7, 11, cap[{7, 8}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 8, 11, \[Gamma]1]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {8, \[Gamma]1, 11}]]*
     R[3, 4, 8, 11, \[Gamma]1], -(R[2, 3, 8, 11, \[Gamma]1]*
      R[3, 4, 8, 11, cap[{8, \[Gamma]1}, {2, 3, 11}]]), 
    R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], -(R[2, 3, 6, 7, 11]*R[3, 4, 11, \[Alpha]1, 
       \[Delta]1]), -(R[2, 3, 6, 11, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       \[Delta]1]), -(R[2, 3, 7, 8, 11]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 6, 7, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 6, 11, \[Beta]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 7, 8, 11, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {2, 3, 11}]]), 
    R[2, 3, 11, \[Beta]1, cap[{3, 4}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[3, 4, 11, \[Beta]1, \[Gamma]1], R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[3, 4, 11, \[Gamma]1, cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    -(R[2, 3, 6, 11, \[Delta]1]*R[3, 4, 11, \[Delta]1, 
       cap[{\[Delta]1, 6}, {2, 3, 11}]]), R[2, 6, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {\[Beta]1, 2, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 7, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 6, 11, \[Delta]1]*
     R[3, 6, 7, 11, cap[{3, 4}, {\[Delta]1, 6, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 6, 11, \[Delta]1, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 6, 7, 11]*
     R[3, 7, 8, 11, cap[{3, 4}, {6, 7, 11}]], 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 7, 8, 11, 
      cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]], R[3, 4, 6, 11, \[Delta]1]*
     R[3, 7, 8, 11, cap[{3, 4}, {\[Delta]1, 6, 11}]], 
    -(R[3, 4, 6, 7, 11]*R[3, 8, 11, \[Gamma]1, cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 8, 11, \[Gamma]1, cap[{3, 4}, {7, 8, 11}]]), 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Alpha]1, \[Delta]1, 11}]]), 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 8, 11, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 6, 11}]]), 
    -(R[3, 4, 6, 7, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {6, 7, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {7, 8, 11}]]), R[3, 4, 8, 11, \[Gamma]1]*
     R[3, 11, \[Beta]1, \[Gamma]1, cap[{3, 4}, {8, \[Gamma]1, 11}]], 
    -(R[3, 4, 6, 11, \[Delta]1]*R[3, 11, \[Beta]1, \[Gamma]1, 
       cap[{3, 4}, {\[Delta]1, 6, 11}]]), R[2, 3, 4, 11, \[Beta]1]*
     R[4, 6, 7, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {6, 7, 11}]]*
      R[4, 6, 7, 11, \[Alpha]1]), R[2, 3, 7, 8, 11]*
     R[4, 6, 7, 11, \[Alpha]1], -(R[2, 3, 8, 11, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[4, 6, 7, 11, \[Alpha]1]), R[2, 7, 8, 11, \[Beta]1]*
     R[4, 6, 7, 11, \[Alpha]1], R[2, 8, 11, \[Beta]1, \[Gamma]1]*
     R[4, 6, 7, 11, \[Alpha]1], R[3, 4, 7, 8, 11]*R[4, 6, 7, 11, \[Alpha]1], 
    -(R[3, 4, 8, 11, \[Gamma]1]*R[4, 6, 7, 11, \[Alpha]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 7, 11, \[Alpha]1]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 6, 7, 11]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, 11]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 6, 7, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, 11]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, 11]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 8, 11, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    R[4, 6, 7, 11, cap[{4, \[Alpha]1}, {\[Delta]1, 6, 11}]]*
     R[4, 6, 11, \[Alpha]1, \[Delta]1], R[2, 3, 6, 7, 11]*
     R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {2, 3, 11}]], 
    R[3, 4, 6, 7, 11]*R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {3, 4, 11}]], 
    R[2, 6, 7, 11, \[Beta]1]*R[4, 6, 11, \[Alpha]1, 
      cap[{6, 7}, {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[4, 7, 8, 11, \[Alpha]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {7, 8, 11}]]*
      R[4, 7, 8, 11, \[Alpha]1]), -(R[2, 3, 8, 11, \[Gamma]1]*
      R[4, 7, 8, 11, \[Alpha]1]), -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[4, 7, 8, 11, \[Alpha]1]), R[2, 8, 11, \[Beta]1, \[Gamma]1]*
     R[4, 7, 8, 11, \[Alpha]1], -(R[3, 4, 8, 11, \[Gamma]1]*
      R[4, 7, 8, 11, \[Alpha]1]), -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[4, 7, 8, 11, \[Alpha]1]), -(R[4, 6, 7, 11, \[Alpha]1]*
      R[4, 7, 8, 11, cap[{4, \[Alpha]1}, {6, 7, 11}]]), 
    R[4, 6, 11, \[Alpha]1, \[Delta]1]*R[4, 7, 8, 11, 
      cap[{4, \[Alpha]1}, {\[Delta]1, 6, 11}]], R[2, 3, 7, 8, 11]*
     R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {2, 3, 11}]], 
    R[3, 4, 7, 8, 11]*R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {3, 4, 11}]], 
    R[2, 7, 8, 11, \[Beta]1]*R[4, 7, 11, \[Alpha]1, 
      cap[{7, 8}, {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[4, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, cap[{4, \[Alpha]1}, {8, \[Gamma]1, 11}]]*
      R[4, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[2, 3, 8, 11, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, 
       cap[{8, \[Gamma]1}, {2, 3, 11}]]), 
    -(R[3, 4, 8, 11, \[Gamma]1]*R[4, 8, 11, \[Alpha]1, 
       cap[{8, \[Gamma]1}, {3, 4, 11}]]), R[2, 8, 11, \[Beta]1, \[Gamma]1]*
     R[4, 8, 11, \[Alpha]1, cap[{8, \[Gamma]1}, {\[Beta]1, 2, 11}]], 
    R[4, 6, 7, 11, \[Alpha]1]*R[4, 8, 11, \[Gamma]1, 
      cap[{4, \[Alpha]1}, {6, 7, 11}]], R[4, 7, 8, 11, \[Alpha]1]*
     R[4, 8, 11, \[Gamma]1, cap[{4, \[Alpha]1}, {7, 8, 11}]], 
    -(R[4, 6, 11, \[Alpha]1, \[Delta]1]*R[4, 8, 11, \[Gamma]1, 
       cap[{4, \[Alpha]1}, {\[Delta]1, 6, 11}]]), R[2, 3, 6, 11, \[Delta]1]*
     R[4, 11, \[Alpha]1, \[Delta]1, cap[{\[Delta]1, 6}, {2, 3, 11}]], 
    R[3, 4, 6, 11, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 6}, {3, 4, 11}]], 
    -(R[2, 6, 11, \[Beta]1, \[Delta]1]*R[4, 11, \[Alpha]1, \[Delta]1, 
       cap[{\[Delta]1, 6}, {\[Beta]1, 2, 11}]]), R[2, 3, 6, 11, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), -(R[2, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[2, 6, 11, \[Beta]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]]*R[6, 7, 8, 11, \[Gamma]1], 
    R[3, 4, 6, 11, \[Delta]1]*R[6, 7, 8, 11, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Gamma]1]), R[4, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 8, 11, \[Gamma]1], 
    -(R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {8, \[Gamma]1, 11}]]*
      R[6, 7, 8, 11, \[Gamma]1]), R[2, 3, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*
      R[6, 7, 8, 11, \[Delta]1]), 
    -(R[2, 11, \[Beta]1, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), R[3, 4, 8, 11, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[6, 7, 8, 11, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], 
    -(R[3, 4, 11, \[Delta]1, cap[{\[Delta]1, 6}, {7, 8, 11}]]*
      R[6, 7, 8, 11, \[Delta]1]), R[4, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 8, 11, \[Delta]1], R[4, 11, \[Alpha]1, \[Delta]1, 
      cap[{\[Delta]1, 6}, {7, 8, 11}]]*R[6, 7, 8, 11, \[Delta]1], 
    -(R[2, 3, 8, 11, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
        {2, 3, 11}]]), -(R[3, 4, 8, 11, \[Gamma]1]*
      R[6, 7, 8, 11, cap[{8, \[Gamma]1}, {3, 4, 11}]]), 
    -(R[4, 8, 11, \[Alpha]1, \[Gamma]1]*R[6, 7, 8, 11, 
       cap[{8, \[Gamma]1}, {4, \[Alpha]1, 11}]]), 
    R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 8, 11, cap[{8, \[Gamma]1}, 
       {\[Beta]1, 2, 11}]], R[2, 3, 4, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, 11]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 8, 11, \[Gamma]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]*
      R[6, 7, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[4, 7, 8, 11, \[Alpha]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], R[4, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 6, 11, \[Delta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], -(R[2, 6, 11, \[Beta]1, \[Delta]1]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 6, 11, \[Beta]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[3, 4, 6, 11, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 6, 11, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], R[4, 6, 11, \[Alpha]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 6, 11, \[Alpha]1, cap[{6, 7}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[2, 3, 4, 11, \[Beta]1]*R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), R[2, 6, 11, \[Beta]1, \[Delta]1]*
     R[6, 7, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 6, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[6, 7, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    -(R[2, 3, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {2, 3, 11}]]), 
    -(R[3, 4, 7, 8, 11]*R[6, 7, 11, \[Delta]1, cap[{7, 8}, {3, 4, 11}]]), 
    R[4, 7, 8, 11, \[Alpha]1]*R[6, 7, 11, \[Delta]1, 
      cap[{7, 8}, {4, \[Alpha]1, 11}]], 
    -(R[2, 7, 8, 11, \[Beta]1]*R[6, 7, 11, \[Delta]1, 
       cap[{7, 8}, {\[Beta]1, 2, 11}]]), R[2, 3, 6, 7, 11]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {2, 3, 11}]], 
    R[3, 4, 6, 7, 11]*R[6, 11, \[Alpha]1, \[Delta]1, 
      cap[{6, 7}, {3, 4, 11}]], -(R[4, 6, 7, 11, \[Alpha]1]*
      R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {4, \[Alpha]1, 11}]]), 
    -(R[6, 7, 8, 11, \[Gamma]1]*R[6, 11, \[Alpha]1, \[Delta]1, 
       cap[{6, 7}, {8, \[Gamma]1, 11}]]), R[2, 6, 7, 11, \[Beta]1]*
     R[6, 11, \[Alpha]1, \[Delta]1, cap[{6, 7}, {\[Beta]1, 2, 11}]], 
    R[6, 7, 8, 11, \[Gamma]1]*R[6, 11, \[Beta]1, \[Gamma]1, 
      cap[{6, 7}, {8, \[Gamma]1, 11}]], R[2, 3, 4, 11, \[Beta]1]*
     R[6, 11, \[Beta]1, \[Delta]1, cap[{\[Beta]1, 2}, {3, 4, 11}]], 
    R[2, 3, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 8, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 8, 11, \[Gamma]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 11, \[Alpha]1, cap[{\[Alpha]1, \[Delta]1}, {7, 8, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], R[4, 8, 11, \[Alpha]1, \[Gamma]1]*
     R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Alpha]1, \[Delta]1, 11}]]*
      R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[6, 7, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Alpha]1, 
       cap[{\[Alpha]1, \[Delta]1}, {6, 7, 11}]]), 
    -(R[2, 3, 4, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 6, 7, 11]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[2, 3, 6, 11, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[2, 6, 7, 11, \[Beta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], -(R[2, 6, 11, \[Beta]1, \[Delta]1]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[2, 7, 11, \[Beta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 4, 6, 7, 11]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], R[3, 4, 6, 11, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[3, 4, 7, 11, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[3, 4, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 6, 7, 11, \[Alpha]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[4, 6, 11, \[Alpha]1, \[Delta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[4, 7, 11, \[Alpha]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
      R[7, 8, 11, \[Beta]1, \[Gamma]1]), R[6, 7, 11, \[Alpha]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    R[6, 7, 11, \[Delta]1, cap[{7, 8}, {\[Gamma]1, \[Beta]1, 11}]]*
     R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, 
        {3, 4, 11}]]), -(R[2, 6, 7, 11, \[Beta]1]*R[7, 8, 11, \[Beta]1, 
       cap[{\[Beta]1, 2}, {6, 7, 11}]]), R[2, 6, 11, \[Beta]1, \[Delta]1]*
     R[7, 8, 11, \[Beta]1, cap[{\[Beta]1, 2}, {\[Delta]1, 6, 11}]], 
    R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {2, 3, 11}]], 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {3, 4, 11}]], 
    R[6, 7, 11, \[Beta]1, \[Gamma]1]*R[7, 8, 11, \[Gamma]1, 
      cap[{\[Gamma]1, \[Beta]1}, {6, 7, 11}]], R[2, 3, 7, 8, 11]*
     R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {2, 3, 11}]], 
    R[3, 4, 7, 8, 11]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {3, 4, 11}]], -(R[4, 7, 8, 11, \[Alpha]1]*
      R[7, 11, \[Alpha]1, \[Delta]1, cap[{7, 8}, {4, \[Alpha]1, 11}]]), 
    R[2, 7, 8, 11, \[Beta]1]*R[7, 11, \[Alpha]1, \[Delta]1, 
      cap[{7, 8}, {\[Beta]1, 2, 11}]], 
    -(R[2, 3, 4, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {3, 4, 11}]]), 
    -(R[2, 6, 7, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {6, 7, 11}]]), 
    -(R[2, 7, 8, 11, \[Beta]1]*R[8, 11, \[Beta]1, \[Gamma]1, 
       cap[{\[Beta]1, 2}, {7, 8, 11}]]), R[2, 6, 11, \[Beta]1, \[Delta]1]*
     R[8, 11, \[Beta]1, \[Gamma]1, cap[{\[Beta]1, 2}, {\[Delta]1, 6, 11}]]}, 
   (twB[1, 5, Xa, Xb]*(twB[1, 5, 6, 8]*twB[2, 4, 9, 10] - 
      twB[1, 4, 9, 10]*twB[2, 5, 6, 8] + twB[1, 2, 9, 10]*twB[4, 5, 6, 8]))/
    (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 5, 8, \[Alpha]2]*R[1, 4, 5, 6, \[Gamma]2], 
    2*v*R[1, 2, 5, 8, \[Alpha]2]*R[1, 4, 5, 6, \[Gamma]2]}, 
   (twB[1, 5, 9, 10]*(twB[1, 5, 6, 8]*twB[2, 4, Xa, Xb] - 
      twB[1, 4, Xa, Xb]*twB[2, 5, 6, 8] + twB[1, 2, Xa, Xb]*twB[4, 5, 6, 8]))/
    (twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 8]*twB[1, 4, 5, 6])/(twB[1, 2, 5, 6]*
       twB[1, 4, 5, 8])] + Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 6])] - 
   Li2[1 - (twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 5, 8])] - Li2[1 - (twB[1, 2, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])] + 
   Li2[1 - (twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
       twB[5, 8, Xa, Xb])] + log[(twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/
      (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 6])]*
    log[(twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
       twB[5, 8, Xa, Xb])], {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> 5, 
   \[Delta]1 -> 5, \[Alpha]2 -> cap[{4, 1}, {6, 5, 8}], 
   \[Beta]2 -> cap[{2, 1}, {8, 5, 6}], \[Gamma]2 -> cap[{8, 5}, {2, 1, 4}], 
   \[Delta]2 -> cap[{6, 5}, {4, 1, 2}], 
   v -> (twB[1, 2, 5, 8]*twB[1, 4, 5, 6])/(twB[1, 2, 5, 6]*twB[1, 4, 5, 8])}, 
  TwoME}, {{{-(R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, \[Beta]1], R[1, 4, 6, 11, \[Delta]1]*
     R[3, 4, 5, 6, \[Beta]1], R[1, 4, 7, 8, 11]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Gamma]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 5, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1], 
    R[1, 6, 7, 11, \[Alpha]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 6, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 7, 8, 11, \[Alpha]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*((-(twB[1, 5, 6, Xb]*twB[2, 3, 4, Xa]) + twB[1, 5, 6, Xa]*
         twB[2, 3, 4, Xb])*twB[2, 3, 9, 10] - twB[2, 3, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 5, 6, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 5, 6, Xb]) - twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[2, 5, 6, Xa] - twB[2, 3, 4, Xa]*
         twB[2, 5, 6, Xb]) + twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[2, 5, 6, Xa]) + twB[2, 3, 4, Xa]*
         twB[2, 5, 6, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 5, 11, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 6, 7, 11], R[1, 2, 5, 6, \[Gamma]2]*
     R[1, 4, 6, 11, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 5, 8, 11, \[Beta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 5, 11, \[Beta]2, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 6, 7, 11, \[Beta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 7, 8, 11, \[Beta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Gamma]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[4, 6, 7, 11, \[Gamma]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[4, 7, 8, 11, \[Gamma]2]), 
    2*R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[1, 2, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -2*R[1, 2, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   (-(twB[2, 4, 9, 10]*(twB[1, 2, 3, Xb]*twB[3, 5, 6, Xa] - 
        twB[1, 2, 3, Xa]*twB[3, 5, 6, Xb])) + twB[2, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[3, 5, 6, Xa]) + twB[1, 2, 3, Xa]*
        twB[3, 5, 6, Xb]) - twB[2, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 5, 6, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 5, 6, Xb]) + twB[2, 3, 9, 10]*
      (twB[1, 2, 3, Xb]*twB[4, 5, 6, Xa] - twB[1, 2, 3, Xa]*
        twB[4, 5, 6, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
       twB[2, 3, Xa, Xb])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/
      (twB[2, 3, 5, 6]*twB[3, 4, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 5, 6]*twB[3, 4, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/
       (twB[1, 2, 5, 6]*twB[3, 4, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{4, 3}, {5, 6, 2}], 
   \[Delta]1 -> cap[{5, 6}, {4, 3, 2}], \[Alpha]2 -> cap[{1, 2}, {6, 5, 3}], 
   \[Beta]2 -> 3, \[Gamma]2 -> 3, \[Delta]2 -> cap[{6, 5}, {1, 2, 3}]}, 
  TwoMH}, {{{R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[1, 4, 6, 11, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, \[Beta]1], R[1, 4, 7, 11, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[1, 4, 11, \[Alpha]1, \[Gamma]1]*
      R[3, 4, 6, 7, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[1, 4, 11, \[Gamma]1, \[Delta]1]*
      R[3, 4, 6, 7, \[Beta]1]), R[1, 5, 6, 11, \[Alpha]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[1, 5, 8, 11, \[Alpha]1]*
      R[3, 4, 6, 7, \[Beta]1]), R[1, 6, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], R[1, 7, 8, 11, \[Alpha]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 6, 7, \[Beta]1]), R[3, 4, 6, 7, \[Beta]1]*
     R[3, 5, 6, 11, \[Beta]1], -(R[3, 4, 6, 7, \[Beta]1]*
      R[3, 5, 6, 11, \[Gamma]1]), -(R[3, 4, 6, 7, \[Beta]1]*
      R[3, 5, 8, 11, \[Beta]1]), R[3, 4, 6, 7, \[Beta]1]*
     R[3, 5, 8, 11, \[Gamma]1], R[3, 4, 6, 7, \[Beta]1]*
     R[3, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Beta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*((-(twB[1, 6, 7, Xb]*twB[2, 3, 4, Xa]) + twB[1, 6, 7, Xa]*
         twB[2, 3, 4, Xb])*twB[2, 3, 9, 10] - twB[2, 3, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 6, 7, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 6, 7, Xb]) - twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[2, 6, 7, Xa] - twB[2, 3, 4, Xa]*
         twB[2, 6, 7, Xb]) + twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[2, 6, 7, Xa]) + twB[2, 3, 4, Xa]*
         twB[2, 6, 7, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 6, 11, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 7, 8, 11], R[1, 2, 6, 7, \[Gamma]2]*
     R[1, 4, 7, 11, \[Delta]2], -(R[1, 2, 6, 7, \[Gamma]2]*
      R[1, 4, 11, \[Alpha]2, \[Gamma]2]), R[1, 2, 6, 7, \[Gamma]2]*
     R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 6, 11, \[Beta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 8, 11, \[Beta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 6, 11, \[Beta]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 8, 11, \[Beta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Gamma]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[4, 5, 8, 11, \[Gamma]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[4, 7, 8, 11, \[Gamma]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Gamma]2, \[Delta]2], 
    -2*R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 2, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[1, 2, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   (-(twB[2, 4, 9, 10]*(twB[1, 2, 3, Xb]*twB[3, 6, 7, Xa] - 
        twB[1, 2, 3, Xa]*twB[3, 6, 7, Xb])) + twB[2, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[3, 6, 7, Xa]) + twB[1, 2, 3, Xa]*
        twB[3, 6, 7, Xb]) - twB[2, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 6, 7, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 6, 7, Xb]) + twB[2, 3, 9, 10]*
      (twB[1, 2, 3, Xb]*twB[4, 6, 7, Xa] - twB[1, 2, 3, Xa]*
        twB[4, 6, 7, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
       twB[2, 3, Xa, Xb])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/
      (twB[2, 3, 6, 7]*twB[3, 4, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 6, 7]*twB[3, 4, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, 6, 7]*twB[3, 4, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{4, 3}, {6, 7, 2}], 
   \[Delta]1 -> cap[{6, 7}, {4, 3, 2}], \[Alpha]2 -> cap[{1, 2}, {7, 6, 3}], 
   \[Beta]2 -> 3, \[Gamma]2 -> 3, \[Delta]2 -> cap[{7, 6}, {1, 2, 3}]}, 
  TwoMH}, {{{R[1, 4, 5, 6, 11]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 7, 11, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 4, 8, 11, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Gamma]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 5, 6, 11, \[Alpha]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 6, 7, 11, \[Alpha]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 5, 6, 11, \[Beta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 5, 8, 11, \[Beta]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 6, 7, 11, \[Beta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[3, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*((-(twB[1, 7, 8, Xb]*twB[2, 3, 4, Xa]) + twB[1, 7, 8, Xa]*
         twB[2, 3, 4, Xb])*twB[2, 3, 9, 10] - twB[2, 3, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 7, 8, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 7, 8, Xb]) - twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[2, 7, 8, Xa] - twB[2, 3, 4, Xa]*
         twB[2, 7, 8, Xb]) + twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[2, 7, 8, Xa]) + twB[2, 3, 4, Xa]*
         twB[2, 7, 8, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 5, 8, 11]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 7, 11, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 8, 11, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Beta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 5, 8, 11, \[Beta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Beta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Gamma]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[4, 5, 8, 11, \[Gamma]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Gamma]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Gamma]2, \[Delta]2], 
    -2*R[1, 2, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 2, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   (-(twB[2, 4, 9, 10]*(twB[1, 2, 3, Xb]*twB[3, 7, 8, Xa] - 
        twB[1, 2, 3, Xa]*twB[3, 7, 8, Xb])) + twB[2, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[3, 7, 8, Xa]) + twB[1, 2, 3, Xa]*
        twB[3, 7, 8, Xb]) - twB[2, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 7, 8, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 7, 8, Xb]) + twB[2, 3, 9, 10]*
      (twB[1, 2, 3, Xb]*twB[4, 7, 8, Xa] - twB[1, 2, 3, Xa]*
        twB[4, 7, 8, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
       twB[2, 3, Xa, Xb])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/
      (twB[2, 3, 7, 8]*twB[3, 4, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 7, 8]*twB[3, 4, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, 7, 8]*twB[3, 4, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{4, 3}, {7, 8, 2}], 
   \[Delta]1 -> cap[{7, 8}, {4, 3, 2}], \[Alpha]2 -> cap[{1, 2}, {8, 7, 3}], 
   \[Beta]2 -> 3, \[Gamma]2 -> 3, \[Delta]2 -> cap[{8, 7}, {1, 2, 3}]}, 
  TwoMH}, {{{-(R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 6, 7, 11]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, \[Beta]1]), R[1, 4, 8, 11, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], R[1, 4, 11, \[Alpha]1, \[Gamma]1]*
     R[3, 4, 5, 8, \[Beta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 5, 8, \[Beta]1]), R[1, 4, 11, \[Gamma]1, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], -(R[1, 5, 6, 11, \[Alpha]1]*
      R[3, 4, 5, 8, \[Beta]1]), R[1, 5, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], -(R[1, 6, 7, 11, \[Alpha]1]*
      R[3, 4, 5, 8, \[Beta]1]), -(R[1, 7, 8, 11, \[Alpha]1]*
      R[3, 4, 5, 8, \[Beta]1]), -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 5, 8, \[Beta]1]), -(R[3, 4, 5, 8, \[Beta]1]*
      R[3, 5, 6, 11, \[Beta]1]), R[3, 4, 5, 8, \[Beta]1]*
     R[3, 5, 6, 11, \[Gamma]1], R[3, 4, 5, 8, \[Beta]1]*
     R[3, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 5, 8, \[Beta]1]*R[3, 6, 7, 11, \[Beta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[3, 7, 8, 11, \[Beta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[3, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((twB[1, 5, 8, Xb]*twB[2, 3, 4, Xa] - twB[1, 5, 8, Xa]*twB[2, 3, 4, Xb])*
      twB[2, 3, 9, 10] - twB[2, 3, 9, 10]*
      (twB[1, 3, 4, Xb]*twB[2, 5, 8, Xa] - twB[1, 3, 4, Xa]*
        twB[2, 5, 8, Xb]) + twB[1, 3, 9, 10]*
      (twB[2, 3, 4, Xb]*twB[2, 5, 8, Xa] - twB[2, 3, 4, Xa]*
        twB[2, 5, 8, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[2, 3, 4, Xb]*twB[2, 5, 8, Xa]) + twB[2, 3, 4, Xa]*
        twB[2, 5, 8, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 5, 11, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 6, 7, 11]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 7, 8, 11]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 8, 11, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Beta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Beta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 7, 8, 11, \[Beta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Gamma]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Gamma]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Gamma]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 2, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    2*R[1, 2, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    2*R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*(twB[2, 4, 9, 10]*(twB[1, 2, 3, Xb]*twB[3, 5, 8, Xa] - 
        twB[1, 2, 3, Xa]*twB[3, 5, 8, Xb]) - twB[2, 4, 9, 10]*
       (-(twB[1, 2, 3, Xb]*twB[3, 5, 8, Xa]) + twB[1, 2, 3, Xa]*
         twB[3, 5, 8, Xb]) - twB[2, 3, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[3, 5, 8, Xa] - twB[1, 2, 4, Xa]*
         twB[3, 5, 8, Xb]) + twB[2, 3, 9, 10]*
       (-(twB[1, 2, 3, Xb]*twB[4, 5, 8, Xa]) + twB[1, 2, 3, Xa]*
         twB[4, 5, 8, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*
       twB[2, 3, Xa, Xb])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/
      (twB[2, 3, 5, 8]*twB[3, 4, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 5, 8]*twB[3, 4, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])])/2 - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 2, 5, 8]*twB[3, 4, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{4, 3}, {8, 5, 2}], 
   \[Delta]1 -> cap[{8, 5}, {4, 3, 2}], \[Alpha]2 -> cap[{1, 2}, {5, 8, 3}], 
   \[Beta]2 -> 3, \[Gamma]2 -> 3, \[Delta]2 -> cap[{5, 8}, {1, 2, 3}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 5, 6, \[Beta]1]), 
    R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, \[Beta]1], R[1, 2, 6, 11, \[Delta]1]*
     R[1, 4, 5, 6, \[Beta]1], R[1, 2, 7, 8, 11]*R[1, 4, 5, 6, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Gamma]1]*R[1, 4, 5, 6, \[Beta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 6, \[Beta]1], 
    -(R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[1, 4, 5, 6, \[Beta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[1, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[2, 5, 8, 11, \[Alpha]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[2, 6, 7, 11, \[Alpha]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[2, 7, 8, 11, \[Alpha]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 6, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 5, 6, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((twB[1, 3, 4, Xb]*twB[2, 5, 6, Xa] - twB[1, 3, 4, Xa]*twB[2, 5, 6, Xb])*
      twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 5, 6, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 5, 6, Xb]) - twB[2, 4, 9, 10]*
      (twB[1, 3, 4, Xb]*twB[3, 5, 6, Xa] - twB[1, 3, 4, Xa]*
        twB[3, 5, 6, Xb]) + twB[2, 4, 9, 10]*
      (-(twB[1, 3, 4, Xb]*twB[3, 5, 6, Xa]) + twB[1, 3, 4, Xa]*
        twB[3, 5, 6, Xb]))/(2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, \[Gamma]2], R[1, 2, 5, 11, \[Delta]2]*
     R[2, 3, 5, 6, \[Gamma]2], -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 6, 11, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 5, 6, \[Gamma]2]), 
    R[1, 2, 11, \[Alpha]2, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 5, 8, 11, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 5, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 6, 7, 11, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    R[1, 6, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 7, 8, 11, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 5, 8, 11, \[Beta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 5, 11, \[Beta]2, \[Delta]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 6, 7, 11, \[Beta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 7, 8, 11, \[Beta]2]), 
    2*R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[2, 3, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -2*R[2, 3, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*((-(twB[1, 5, 6, Xb]*twB[2, 3, 4, Xa]) + twB[1, 5, 6, Xa]*
         twB[2, 3, 4, Xb])*twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
       (-(twB[1, 2, 3, Xb]*twB[4, 5, 6, Xa]) + twB[1, 2, 3, Xa]*
         twB[4, 5, 6, Xb]) + twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[4, 5, 6, Xa] - twB[2, 3, 4, Xa]*
         twB[4, 5, 6, Xb]) - twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[4, 5, 6, Xa]) + twB[2, 3, 4, Xa]*
         twB[4, 5, 6, Xb]))/(twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
       twB[3, 4, Xa, Xb])] - Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 6])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[2, 3, 5, 6])/
       (twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 5, 6])]*log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 5, 6])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{1, 4}, {5, 6, 3}], 
   \[Delta]1 -> cap[{5, 6}, {1, 4, 3}], \[Alpha]2 -> cap[{2, 3}, {6, 5, 4}], 
   \[Beta]2 -> 4, \[Gamma]2 -> 4, \[Delta]2 -> cap[{6, 5}, {2, 3, 4}]}, 
  TwoMH}, {{{R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, \[Beta]1], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 6, 7, \[Beta]1]), 
    -(R[1, 2, 6, 11, \[Delta]1]*R[1, 4, 6, 7, \[Beta]1]), 
    R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, \[Beta]1], R[1, 2, 7, 11, \[Delta]1]*
     R[1, 4, 6, 7, \[Beta]1], -(R[1, 2, 11, \[Alpha]1, \[Gamma]1]*
      R[1, 4, 6, 7, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 6, 7, \[Beta]1], -(R[1, 2, 11, \[Gamma]1, \[Delta]1]*
      R[1, 4, 6, 7, \[Beta]1]), R[1, 4, 6, 7, \[Beta]1]*
     R[1, 5, 6, 11, \[Gamma]1], -(R[1, 4, 6, 7, \[Beta]1]*
      R[1, 5, 8, 11, \[Gamma]1]), R[1, 4, 6, 7, \[Beta]1]*
     R[1, 6, 11, \[Gamma]1, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[1, 7, 8, 11, \[Gamma]1], -(R[1, 4, 6, 7, \[Beta]1]*
      R[1, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[2, 5, 6, 11, \[Alpha]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[2, 5, 8, 11, \[Alpha]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[2, 7, 8, 11, \[Alpha]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Beta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 6, 7, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 6, 7, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((twB[1, 3, 4, Xb]*twB[2, 6, 7, Xa] - twB[1, 3, 4, Xa]*twB[2, 6, 7, Xb])*
      twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 6, 7, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 6, 7, Xb]) - twB[2, 4, 9, 10]*
      (twB[1, 3, 4, Xb]*twB[3, 6, 7, Xa] - twB[1, 3, 4, Xa]*
        twB[3, 6, 7, Xb]) + twB[2, 4, 9, 10]*
      (-(twB[1, 3, 4, Xb]*twB[3, 6, 7, Xa]) + twB[1, 3, 4, Xa]*
        twB[3, 6, 7, Xb]))/(2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 2, 5, 8, 11]*R[2, 3, 6, 7, \[Gamma]2], R[1, 2, 6, 11, \[Delta]2]*
     R[2, 3, 6, 7, \[Gamma]2], -(R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, \[Gamma]2]), 
    -(R[1, 2, 7, 11, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 2, 11, \[Alpha]2, \[Gamma]2]*R[2, 3, 6, 7, \[Gamma]2], 
    -(R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2], 
    -(R[1, 5, 6, 11, \[Gamma]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 5, 8, 11, \[Gamma]2]*R[2, 3, 6, 7, \[Gamma]2], 
    -(R[1, 6, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    -(R[1, 7, 8, 11, \[Gamma]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 7, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Beta]2]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 8, 11, \[Beta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Beta]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 8, 11, \[Beta]2]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Beta]2, \[Delta]2], 
    -2*R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[2, 3, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[2, 3, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*((-(twB[1, 6, 7, Xb]*twB[2, 3, 4, Xa]) + twB[1, 6, 7, Xa]*
         twB[2, 3, 4, Xb])*twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
       (-(twB[1, 2, 3, Xb]*twB[4, 6, 7, Xa]) + twB[1, 2, 3, Xa]*
         twB[4, 6, 7, Xb]) + twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[4, 6, 7, Xa] - twB[2, 3, 4, Xa]*
         twB[4, 6, 7, Xb]) - twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[4, 6, 7, Xa]) + twB[2, 3, 4, Xa]*
         twB[4, 6, 7, Xb]))/(twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
       twB[3, 4, Xa, Xb])] - Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 6, 7])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[2, 3, 6, 7])/
       (twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 6, 7])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 6, 7])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{1, 4}, {6, 7, 3}], 
   \[Delta]1 -> cap[{6, 7}, {1, 4, 3}], \[Alpha]2 -> cap[{2, 3}, {7, 6, 4}], 
   \[Beta]2 -> 4, \[Gamma]2 -> 4, \[Delta]2 -> cap[{7, 6}, {2, 3, 4}]}, 
  TwoMH}, {{{R[1, 2, 5, 6, 11]*R[1, 4, 7, 8, \[Beta]1], 
    -(R[1, 2, 5, 8, 11]*R[1, 4, 7, 8, \[Beta]1]), 
    R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, \[Beta]1], 
    -(R[1, 2, 7, 11, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1]), 
    R[1, 2, 8, 11, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Gamma]1]*R[1, 4, 7, 8, \[Beta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 5, 6, 11, \[Alpha]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Alpha]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 6, 7, 11, \[Alpha]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 6, 11, \[Beta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Beta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 6, 7, 11, \[Beta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   ((twB[1, 3, 4, Xb]*twB[2, 7, 8, Xa] - twB[1, 3, 4, Xa]*twB[2, 7, 8, Xb])*
      twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 7, 8, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 7, 8, Xb]) - twB[2, 4, 9, 10]*
      (twB[1, 3, 4, Xb]*twB[3, 7, 8, Xa] - twB[1, 3, 4, Xa]*
        twB[3, 7, 8, Xb]) + twB[2, 4, 9, 10]*
      (-(twB[1, 3, 4, Xb]*twB[3, 7, 8, Xa]) + twB[1, 3, 4, Xa]*
        twB[3, 7, 8, Xb]))/(2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 6, 11]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 2, 7, 11, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 2, 11, \[Alpha]2, \[Gamma]2]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 5, 6, 11, \[Gamma]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 5, 8, 11, \[Gamma]2]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 6, 7, 11, \[Gamma]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    -(R[1, 7, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 8, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[2, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Beta]2]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 5, 8, 11, \[Beta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Beta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Beta]2, \[Delta]2], 
    -2*R[2, 3, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[2, 3, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*((-(twB[1, 7, 8, Xb]*twB[2, 3, 4, Xa]) + twB[1, 7, 8, Xa]*
         twB[2, 3, 4, Xb])*twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
       (-(twB[1, 2, 3, Xb]*twB[4, 7, 8, Xa]) + twB[1, 2, 3, Xa]*
         twB[4, 7, 8, Xb]) + twB[1, 3, 9, 10]*
       (twB[2, 3, 4, Xb]*twB[4, 7, 8, Xa] - twB[2, 3, 4, Xa]*
         twB[4, 7, 8, Xb]) - twB[1, 3, 9, 10]*
       (-(twB[2, 3, 4, Xb]*twB[4, 7, 8, Xa]) + twB[2, 3, 4, Xa]*
         twB[4, 7, 8, Xb]))/(twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
       twB[3, 4, Xa, Xb])] - Li2[1 - (twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 7, 8])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 7, 8])/(twB[2, 3, 7, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[2, 3, 7, 8])/
       (twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 7, 8])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 7, 8])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{1, 4}, {7, 8, 3}], 
   \[Delta]1 -> cap[{7, 8}, {1, 4, 3}], \[Alpha]2 -> cap[{2, 3}, {8, 7, 4}], 
   \[Beta]2 -> 4, \[Gamma]2 -> 4, \[Delta]2 -> cap[{8, 7}, {2, 3, 4}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 6, 11]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Delta]1]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 6, 7, 11]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, \[Beta]1]), R[1, 2, 8, 11, \[Delta]1]*
     R[1, 4, 5, 8, \[Beta]1], R[1, 2, 11, \[Alpha]1, \[Gamma]1]*
     R[1, 4, 5, 8, \[Beta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[1, 4, 5, 8, \[Beta]1]), R[1, 2, 11, \[Gamma]1, \[Delta]1]*
     R[1, 4, 5, 8, \[Beta]1], -(R[1, 4, 5, 8, \[Beta]1]*
      R[1, 5, 6, 11, \[Gamma]1]), R[1, 4, 5, 8, \[Beta]1]*
     R[1, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 5, 6, 11, \[Alpha]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 6, 7, 11, \[Alpha]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 7, 8, 11, \[Alpha]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 6, 7, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 6, 7, 11, \[Gamma]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 7, 8, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 7, 8, 11, \[Gamma]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*((-(twB[1, 3, 4, Xb]*twB[2, 5, 8, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 5, 8, Xb])*twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[3, 5, 8, Xa] - twB[1, 2, 4, Xa]*
         twB[3, 5, 8, Xb]) + twB[2, 4, 9, 10]*
       (twB[1, 3, 4, Xb]*twB[3, 5, 8, Xa] - twB[1, 3, 4, Xa]*
         twB[3, 5, 8, Xb]) - twB[2, 4, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[3, 5, 8, Xa]) + twB[1, 3, 4, Xa]*
         twB[3, 5, 8, Xb]))/(twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, \[Gamma]2], R[1, 2, 5, 11, \[Delta]2]*
     R[2, 3, 5, 8, \[Gamma]2], R[1, 2, 6, 7, 11]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, \[Gamma]2], 
    -(R[1, 2, 8, 11, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    -(R[1, 2, 11, \[Alpha]2, \[Gamma]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    R[1, 5, 6, 11, \[Gamma]2]*R[2, 3, 5, 8, \[Gamma]2], 
    -(R[1, 5, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    R[1, 6, 7, 11, \[Gamma]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 7, 8, 11, \[Gamma]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 8, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 5, 6, 11, \[Alpha]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Alpha]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 7, 8, 11, \[Alpha]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Beta]2], 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Beta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Beta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Beta]2, \[Delta]2], 
    2*R[2, 3, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    2*R[2, 3, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    2*R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   ((twB[1, 5, 8, Xb]*twB[2, 3, 4, Xa] - twB[1, 5, 8, Xa]*twB[2, 3, 4, Xb])*
      twB[3, 4, 9, 10] - twB[3, 4, 9, 10]*
      (twB[1, 2, 3, Xb]*twB[4, 5, 8, Xa] - twB[1, 2, 3, Xa]*
        twB[4, 5, 8, Xb]) - twB[1, 3, 9, 10]*
      (twB[2, 3, 4, Xb]*twB[4, 5, 8, Xa] - twB[2, 3, 4, Xa]*
        twB[4, 5, 8, Xb]) + twB[1, 3, 9, 10]*
      (-(twB[2, 3, 4, Xb]*twB[4, 5, 8, Xa]) + twB[2, 3, 4, Xa]*
        twB[4, 5, 8, Xb]))/(2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*
       twB[3, 4, Xa, Xb])] - Li2[1 - (twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 8])/(twB[2, 3, 5, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[2, 3, 5, 8])/
       (twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 5, 8])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 5, 8])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{1, 4}, {8, 5, 3}], 
   \[Delta]1 -> cap[{8, 5}, {1, 4, 3}], \[Alpha]2 -> cap[{2, 3}, {5, 8, 4}], 
   \[Beta]2 -> 4, \[Gamma]2 -> 4, \[Delta]2 -> cap[{5, 8}, {2, 3, 4}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 5, 8, 11], R[1, 2, 5, 6, \[Beta]1]*
     R[2, 3, 5, 11, \[Delta]1], -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 6, 11, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 7, 8, 11]), R[1, 2, 5, 6, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Alpha]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[3, 7, 8, 11, \[Alpha]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 5, 6, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 5, 6, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 4, 9, 10]*(twB[1, 2, 4, Xb]*twB[3, 5, 6, Xa] - 
        twB[1, 2, 4, Xa]*twB[3, 5, 6, Xb])) + twB[1, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[4, 5, 6, Xa]) + twB[1, 2, 3, Xa]*
        twB[4, 5, 6, Xb]) + twB[1, 3, 9, 10]*
      (twB[1, 2, 4, Xb]*twB[4, 5, 6, Xa] - twB[1, 2, 4, Xa]*
        twB[4, 5, 6, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[4, 5, 6, Xa]) + twB[1, 2, 4, Xa]*
        twB[4, 5, 6, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, \[Gamma]2], R[2, 3, 5, 11, \[Delta]2]*
     R[3, 4, 5, 6, \[Gamma]2], -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[2, 3, 6, 11, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[2, 3, 7, 8, 11]*R[3, 4, 5, 6, \[Gamma]2]), 
    R[2, 3, 11, \[Alpha]2, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    R[2, 5, 8, 11, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[2, 5, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[2, 6, 7, 11, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    R[2, 6, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[2, 7, 8, 11, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[3, 5, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Beta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Beta]2, \[Delta]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 7, 11, \[Beta]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 7, 8, 11, \[Beta]2]), 
    2*R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[3, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -2*R[3, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(twB[1, 4, 9, 10]*(twB[1, 5, 6, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 5, 6, Xa]*twB[2, 3, 4, Xb]) + 
      (twB[1, 3, 4, Xb]*twB[1, 5, 6, Xa] - twB[1, 3, 4, Xa]*twB[1, 5, 6, Xb])*
       twB[2, 4, 9, 10] - (-(twB[1, 3, 4, Xb]*twB[1, 5, 6, Xa]) + 
        twB[1, 3, 4, Xa]*twB[1, 5, 6, Xb])*twB[2, 4, 9, 10] - 
      twB[1, 4, 9, 10]*(twB[1, 3, 4, Xb]*twB[2, 5, 6, Xa] - 
        twB[1, 3, 4, Xa]*twB[2, 5, 6, Xb]))/(twB[1, 2, 9, 10]*
      twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 6])] + Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 6])] - 
   (log[(twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 5, 6])]*log[(twB[1, 2, Xa, Xb]*twB[3, 4, 5, 6])/
       (twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 6])]*log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 5, 6])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{2, 1}, {5, 6, 4}], 
   \[Delta]1 -> cap[{5, 6}, {2, 1, 4}], \[Alpha]2 -> cap[{3, 4}, {6, 5, 1}], 
   \[Beta]2 -> 1, \[Gamma]2 -> 1, \[Delta]2 -> cap[{6, 5}, {3, 4, 1}]}, 
  TwoMH}, {{{R[1, 2, 6, 7, \[Beta]1]*R[1, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 8, 11, \[Beta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 5, 6, 11]), R[1, 2, 6, 7, \[Beta]1]*
     R[2, 3, 5, 8, 11], R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 6, 11, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 7, 8, 11]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 7, 11, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[3, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Alpha]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 6, 7, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 6, 7, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 4, 9, 10]*(twB[1, 2, 4, Xb]*twB[3, 6, 7, Xa] - 
        twB[1, 2, 4, Xa]*twB[3, 6, 7, Xb])) + twB[1, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[4, 6, 7, Xa]) + twB[1, 2, 3, Xa]*
        twB[4, 6, 7, Xb]) + twB[1, 3, 9, 10]*
      (twB[1, 2, 4, Xb]*twB[4, 6, 7, Xa] - twB[1, 2, 4, Xa]*
        twB[4, 6, 7, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[4, 6, 7, Xa]) + twB[1, 2, 4, Xa]*
        twB[4, 6, 7, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 3, 5, 8, 11]*R[3, 4, 6, 7, \[Gamma]2], R[2, 3, 6, 11, \[Delta]2]*
     R[3, 4, 6, 7, \[Gamma]2], -(R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, \[Gamma]2]), 
    -(R[2, 3, 7, 11, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 3, 11, \[Alpha]2, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -(R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -(R[2, 5, 6, 11, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 5, 8, 11, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -(R[2, 6, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    -(R[2, 7, 8, 11, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 7, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Beta]2]), 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 8, 11, \[Beta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Beta]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 8, 11, \[Beta]2]), 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Beta]2, \[Delta]2], 
    -2*R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[3, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[3, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(twB[1, 4, 9, 10]*(twB[1, 6, 7, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 6, 7, Xa]*twB[2, 3, 4, Xb]) + 
      (twB[1, 3, 4, Xb]*twB[1, 6, 7, Xa] - twB[1, 3, 4, Xa]*twB[1, 6, 7, Xb])*
       twB[2, 4, 9, 10] - (-(twB[1, 3, 4, Xb]*twB[1, 6, 7, Xa]) + 
        twB[1, 3, 4, Xa]*twB[1, 6, 7, Xb])*twB[2, 4, 9, 10] - 
      twB[1, 4, 9, 10]*(twB[1, 3, 4, Xb]*twB[2, 6, 7, Xa] - 
        twB[1, 3, 4, Xa]*twB[2, 6, 7, Xb]))/(twB[1, 2, 9, 10]*
      twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 6, 7])] + Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 6, 7])] - 
   (log[(twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 6, 7])]*log[(twB[1, 2, Xa, Xb]*twB[3, 4, 6, 7])/
       (twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 6, 7])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 6, 7])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{2, 1}, {6, 7, 4}], 
   \[Delta]1 -> cap[{6, 7}, {2, 1, 4}], \[Alpha]2 -> cap[{3, 4}, {7, 6, 1}], 
   \[Beta]2 -> 1, \[Gamma]2 -> 1, \[Delta]2 -> cap[{7, 6}, {3, 4, 1}]}, 
  TwoMH}, {{{R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 6, 11, \[Beta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 8, 11, \[Beta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 6, 7, 11, \[Beta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 5, 6, 11]), R[1, 2, 7, 8, \[Beta]1]*
     R[2, 3, 5, 8, 11], -(R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 6, 7, 11]), 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 7, 11, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 8, 11, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[3, 5, 6, 11, \[Alpha]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[3, 5, 8, 11, \[Alpha]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[3, 6, 7, 11, \[Alpha]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 4, 9, 10]*(twB[1, 2, 4, Xb]*twB[3, 7, 8, Xa] - 
        twB[1, 2, 4, Xa]*twB[3, 7, 8, Xb])) + twB[1, 4, 9, 10]*
      (-(twB[1, 2, 3, Xb]*twB[4, 7, 8, Xa]) + twB[1, 2, 3, Xa]*
        twB[4, 7, 8, Xb]) + twB[1, 3, 9, 10]*
      (twB[1, 2, 4, Xb]*twB[4, 7, 8, Xa] - twB[1, 2, 4, Xa]*
        twB[4, 7, 8, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[4, 7, 8, Xa]) + twB[1, 2, 4, Xa]*
        twB[4, 7, 8, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[2, 3, 5, 6, 11]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 3, 7, 11, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 3, 8, 11, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 3, 11, \[Alpha]2, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 5, 6, 11, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 5, 8, 11, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 6, 7, 11, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    -(R[2, 7, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 8, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[3, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Beta]2]), 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 5, 8, 11, \[Beta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Beta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Beta]2, \[Delta]2], 
    -2*R[3, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    2*R[3, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(twB[1, 4, 9, 10]*(twB[1, 7, 8, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 7, 8, Xa]*twB[2, 3, 4, Xb]) + 
      (twB[1, 3, 4, Xb]*twB[1, 7, 8, Xa] - twB[1, 3, 4, Xa]*twB[1, 7, 8, Xb])*
       twB[2, 4, 9, 10] - (-(twB[1, 3, 4, Xb]*twB[1, 7, 8, Xa]) + 
        twB[1, 3, 4, Xa]*twB[1, 7, 8, Xb])*twB[2, 4, 9, 10] - 
      twB[1, 4, 9, 10]*(twB[1, 3, 4, Xb]*twB[2, 7, 8, Xa] - 
        twB[1, 3, 4, Xa]*twB[2, 7, 8, Xb]))/(twB[1, 2, 9, 10]*
      twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 7, 8])] + Li2[1 - (twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 7, 8])] - 
   (log[(twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 7, 8])]*log[(twB[1, 2, Xa, Xb]*twB[3, 4, 7, 8])/
       (twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 7, 8])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 7, 8])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{2, 1}, {7, 8, 4}], 
   \[Delta]1 -> cap[{7, 8}, {2, 1, 4}], \[Alpha]2 -> cap[{3, 4}, {8, 7, 1}], 
   \[Beta]2 -> 1, \[Gamma]2 -> 1, \[Delta]2 -> cap[{8, 7}, {3, 4, 1}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 6, 11, \[Beta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 6, 7, 11, \[Beta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 7, 8, 11, \[Beta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 5, 6, 11], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 5, 11, \[Delta]1], R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 6, 7, 11], 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 8, 11, \[Delta]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[3, 5, 6, 11, \[Alpha]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[3, 6, 7, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[3, 7, 8, 11, \[Alpha]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 5, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 5, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*(-(twB[1, 4, 9, 10]*(-(twB[1, 2, 4, Xb]*twB[3, 5, 8, Xa]) + 
         twB[1, 2, 4, Xa]*twB[3, 5, 8, Xb])) + twB[1, 4, 9, 10]*
       (twB[1, 2, 3, Xb]*twB[4, 5, 8, Xa] - twB[1, 2, 3, Xa]*
         twB[4, 5, 8, Xb]) - twB[1, 3, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[4, 5, 8, Xa] - twB[1, 2, 4, Xa]*
         twB[4, 5, 8, Xb]) + twB[1, 3, 9, 10]*
       (-(twB[1, 2, 4, Xb]*twB[4, 5, 8, Xa]) + twB[1, 2, 4, Xa]*
         twB[4, 5, 8, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, \[Gamma]2], R[2, 3, 5, 11, \[Delta]2]*
     R[3, 4, 5, 8, \[Gamma]2], R[2, 3, 6, 7, 11]*R[3, 4, 5, 8, \[Gamma]2], 
    R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, \[Gamma]2], 
    -(R[2, 3, 8, 11, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    -(R[2, 3, 11, \[Alpha]2, \[Gamma]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -(R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[2, 5, 6, 11, \[Gamma]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -(R[2, 5, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[2, 6, 7, 11, \[Gamma]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[2, 7, 8, 11, \[Gamma]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[2, 8, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Alpha]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Alpha]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Alpha]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Beta]2], 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Beta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Beta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Beta]2, \[Delta]2], 
    2*R[3, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    2*R[3, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    2*R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   (twB[1, 4, 9, 10]*(-(twB[1, 5, 8, Xb]*twB[2, 3, 4, Xa]) + 
       twB[1, 5, 8, Xa]*twB[2, 3, 4, Xb]) - 
     (twB[1, 3, 4, Xb]*twB[1, 5, 8, Xa] - twB[1, 3, 4, Xa]*twB[1, 5, 8, Xb])*
      twB[2, 4, 9, 10] + (-(twB[1, 3, 4, Xb]*twB[1, 5, 8, Xa]) + 
       twB[1, 3, 4, Xa]*twB[1, 5, 8, Xb])*twB[2, 4, 9, 10] - 
     twB[1, 4, 9, 10]*(-(twB[1, 3, 4, Xb]*twB[2, 5, 8, Xa]) + 
       twB[1, 3, 4, Xa]*twB[2, 5, 8, Xb]))/(2*twB[1, 2, 9, 10]*
     twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 8])] + Li2[1 - (twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/
      (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])] - 
   (log[(twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 5, 8])]*log[(twB[1, 2, Xa, Xb]*twB[3, 4, 5, 8])/
       (twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 8])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 5, 8])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{2, 1}, {8, 5, 4}], 
   \[Delta]1 -> cap[{8, 5}, {2, 1, 4}], \[Alpha]2 -> cap[{3, 4}, {5, 8, 1}], 
   \[Beta]2 -> 1, \[Gamma]2 -> 1, \[Delta]2 -> cap[{5, 8}, {3, 4, 1}]}, 
  TwoMH}, {{{-(R[2, 3, 5, 6, \[Beta]1]*R[2, 5, 8, 11, \[Beta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[2, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[2, 6, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[2, 7, 8, 11, \[Beta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 5, 8, 11], R[2, 3, 5, 6, \[Beta]1]*
     R[3, 4, 5, 11, \[Delta]1], -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 6, 11, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 7, 8, 11]), R[2, 3, 5, 6, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Alpha]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[4, 7, 8, 11, \[Alpha]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 5, 6, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 5, 6, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 2, 9, 10]*(twB[1, 5, 6, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 5, 6, Xa]*twB[2, 3, 4, Xb])) + 
     (twB[1, 2, 3, Xb]*twB[1, 5, 6, Xa] - twB[1, 2, 3, Xa]*twB[1, 5, 6, Xb])*
      twB[2, 4, 9, 10] - (-(twB[1, 2, 3, Xb]*twB[1, 5, 6, Xa]) + 
       twB[1, 2, 3, Xa]*twB[1, 5, 6, Xb])*twB[2, 4, 9, 10] + 
     twB[1, 2, 9, 10]*(twB[1, 2, 3, Xb]*twB[4, 5, 6, Xa] - 
       twB[1, 2, 3, Xa]*twB[4, 5, 6, Xb]))/(2*twB[1, 2, 9, 10]*
     twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 8, 11, \[Beta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 7, 11, \[Beta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 7, 8, 11, \[Beta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 5, 11, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 6, 7, 11], R[1, 4, 5, 6, \[Gamma]2]*
     R[3, 4, 6, 11, \[Delta]2], R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 7, 8, 11], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 5, 8, 11, \[Gamma]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 5, 11, \[Gamma]2, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 6, 7, 11, \[Gamma]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 7, 8, 11, \[Gamma]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2]), 
    -2*R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]), 
    2*R[1, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*(-(twB[1, 3, 9, 10]*(twB[1, 2, 4, Xb]*twB[2, 5, 6, Xa] - 
         twB[1, 2, 4, Xa]*twB[2, 5, 6, Xb])) + twB[1, 3, 9, 10]*
       (-(twB[1, 2, 4, Xb]*twB[2, 5, 6, Xa]) + twB[1, 2, 4, Xa]*
         twB[2, 5, 6, Xb]) - twB[1, 2, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 5, 6, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 5, 6, Xb]) + twB[1, 2, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[3, 5, 6, Xa] - twB[1, 2, 4, Xa]*
         twB[3, 5, 6, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 5, 6])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/
      (twB[1, 2, 5, 6]*twB[2, 3, Xa, Xb])] - 
   (log[(twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 6])]*log[(twB[1, 4, 5, 6]*twB[2, 3, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/
       (twB[1, 4, 5, 6]*twB[2, 3, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{3, 2}, {5, 6, 1}], 
   \[Delta]1 -> cap[{5, 6}, {3, 2, 1}], \[Alpha]2 -> cap[{4, 1}, {6, 5, 2}], 
   \[Beta]2 -> 2, \[Gamma]2 -> 2, \[Delta]2 -> cap[{6, 5}, {4, 1, 2}]}, 
  TwoMH}, {{{R[2, 3, 6, 7, \[Beta]1]*R[2, 5, 6, 11, \[Beta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 5, 8, 11, \[Beta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[2, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[2, 7, 8, 11, \[Beta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 5, 6, 11]), R[2, 3, 6, 7, \[Beta]1]*
     R[3, 4, 5, 8, 11], R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 7, 8, 11]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 7, 11, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[4, 5, 6, 11, \[Alpha]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Alpha]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 6, 7, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 6, 7, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 2, 9, 10]*(twB[1, 6, 7, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 6, 7, Xa]*twB[2, 3, 4, Xb])) + 
     (twB[1, 2, 3, Xb]*twB[1, 6, 7, Xa] - twB[1, 2, 3, Xa]*twB[1, 6, 7, Xb])*
      twB[2, 4, 9, 10] - (-(twB[1, 2, 3, Xb]*twB[1, 6, 7, Xa]) + 
       twB[1, 2, 3, Xa]*twB[1, 6, 7, Xb])*twB[2, 4, 9, 10] + 
     twB[1, 2, 9, 10]*(twB[1, 2, 3, Xb]*twB[4, 6, 7, Xa] - 
       twB[1, 2, 3, Xa]*twB[4, 6, 7, Xb]))/(2*twB[1, 2, 9, 10]*
     twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 4, 6, 7, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 5, 6, 11, \[Beta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 5, 8, 11, \[Beta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 6, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 8, 11, \[Beta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Beta]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 6, 11, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 7, 8, 11], R[1, 4, 6, 7, \[Gamma]2]*
     R[3, 4, 7, 11, \[Delta]2], -(R[1, 4, 6, 7, \[Gamma]2]*
      R[3, 4, 11, \[Alpha]2, \[Gamma]2]), R[1, 4, 6, 7, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Gamma]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 5, 8, 11, \[Gamma]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Gamma]2, \[Delta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 7, 8, 11, \[Gamma]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    2*R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[1, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*(-(twB[1, 3, 9, 10]*(twB[1, 2, 4, Xb]*twB[2, 6, 7, Xa] - 
         twB[1, 2, 4, Xa]*twB[2, 6, 7, Xb])) + twB[1, 3, 9, 10]*
       (-(twB[1, 2, 4, Xb]*twB[2, 6, 7, Xa]) + twB[1, 2, 4, Xa]*
         twB[2, 6, 7, Xb]) - twB[1, 2, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 6, 7, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 6, 7, Xb]) + twB[1, 2, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[3, 6, 7, Xa] - twB[1, 2, 4, Xa]*
         twB[3, 6, 7, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 6, 7])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/
      (twB[1, 2, 6, 7]*twB[2, 3, Xa, Xb])] - 
   (log[(twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 6, 7])]*log[(twB[1, 4, 6, 7]*twB[2, 3, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, 6, 7]*twB[2, 3, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{3, 2}, {6, 7, 1}], 
   \[Delta]1 -> cap[{6, 7}, {3, 2, 1}], \[Alpha]2 -> cap[{4, 1}, {7, 6, 2}], 
   \[Beta]2 -> 2, \[Gamma]2 -> 2, \[Delta]2 -> cap[{7, 6}, {4, 1, 2}]}, 
  TwoMH}, {{{R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 6, 11, \[Beta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Beta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 6, 7, 11, \[Beta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 5, 6, 11]), R[2, 3, 7, 8, \[Beta]1]*
     R[3, 4, 5, 8, 11], -(R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 7, 11, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 8, 11, \[Delta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[4, 5, 6, 11, \[Alpha]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Alpha]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[4, 6, 7, 11, \[Alpha]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[1, 2, 9, 10]*(twB[1, 7, 8, Xb]*twB[2, 3, 4, Xa] - 
        twB[1, 7, 8, Xa]*twB[2, 3, 4, Xb])) + 
     (twB[1, 2, 3, Xb]*twB[1, 7, 8, Xa] - twB[1, 2, 3, Xa]*twB[1, 7, 8, Xb])*
      twB[2, 4, 9, 10] - (-(twB[1, 2, 3, Xb]*twB[1, 7, 8, Xa]) + 
       twB[1, 2, 3, Xa]*twB[1, 7, 8, Xb])*twB[2, 4, 9, 10] + 
     twB[1, 2, 9, 10]*(twB[1, 2, 3, Xb]*twB[4, 7, 8, Xa] - 
       twB[1, 2, 3, Xa]*twB[4, 7, 8, Xb]))/(2*twB[1, 2, 9, 10]*
     twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 4, 7, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Beta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 5, 8, 11, \[Beta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Beta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 7, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Beta]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 5, 6, 11], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 5, 8, 11]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, 11], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 7, 11, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Gamma]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 5, 8, 11, \[Gamma]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Gamma]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[4, 5, 8, 11, \[Alpha]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2], 
    2*R[1, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]), 
    -2*R[1, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2], 
    2*R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*(-(twB[1, 3, 9, 10]*(twB[1, 2, 4, Xb]*twB[2, 7, 8, Xa] - 
         twB[1, 2, 4, Xa]*twB[2, 7, 8, Xb])) + twB[1, 3, 9, 10]*
       (-(twB[1, 2, 4, Xb]*twB[2, 7, 8, Xa]) + twB[1, 2, 4, Xa]*
         twB[2, 7, 8, Xb]) - twB[1, 2, 9, 10]*
       (-(twB[1, 3, 4, Xb]*twB[2, 7, 8, Xa]) + twB[1, 3, 4, Xa]*
         twB[2, 7, 8, Xb]) + twB[1, 2, 9, 10]*
       (twB[1, 2, 4, Xb]*twB[3, 7, 8, Xa] - twB[1, 2, 4, Xa]*
         twB[3, 7, 8, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 7, 8])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/
      (twB[1, 2, 7, 8]*twB[2, 3, Xa, Xb])] - 
   (log[(twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 7, 8])]*log[(twB[1, 4, 7, 8]*twB[2, 3, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 7, 8])/(twB[1, 2, 7, 8]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, 7, 8]*twB[2, 3, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{3, 2}, {7, 8, 1}], 
   \[Delta]1 -> cap[{7, 8}, {3, 2, 1}], \[Alpha]2 -> cap[{4, 1}, {8, 7, 2}], 
   \[Beta]2 -> 2, \[Gamma]2 -> 2, \[Delta]2 -> cap[{8, 7}, {4, 1, 2}]}, 
  TwoMH}, {{{-(R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 6, 11, \[Beta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 6, 7, 11, \[Beta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 7, 8, 11, \[Beta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 5, 6, 11], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 5, 11, \[Delta]1], R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 6, 7, 11], 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 7, 8, 11], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 8, 11, \[Delta]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Gamma]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Alpha]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[4, 6, 7, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[4, 7, 8, 11, \[Alpha]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 5, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -2*R[2, 3, 5, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*(-(twB[1, 2, 9, 10]*(-(twB[1, 5, 8, Xb]*twB[2, 3, 4, Xa]) + 
         twB[1, 5, 8, Xa]*twB[2, 3, 4, Xb])) - 
      (twB[1, 2, 3, Xb]*twB[1, 5, 8, Xa] - twB[1, 2, 3, Xa]*twB[1, 5, 8, Xb])*
       twB[2, 4, 9, 10] + (-(twB[1, 2, 3, Xb]*twB[1, 5, 8, Xa]) + 
        twB[1, 2, 3, Xa]*twB[1, 5, 8, Xb])*twB[2, 4, 9, 10] + 
      twB[1, 2, 9, 10]*(-(twB[1, 2, 3, Xb]*twB[4, 5, 8, Xa]) + 
        twB[1, 2, 3, Xa]*twB[4, 5, 8, Xb]))/(twB[1, 2, 9, 10]*
      twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  {{R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 6, 11, \[Beta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Beta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 7, 8, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 7, 8, 11, \[Beta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Delta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 6, 7, 11]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, 11]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 5, 6, 11, \[Gamma]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Gamma]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Gamma]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 5, 6, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Alpha]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Alpha]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2], 
    -2*R[1, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2], 
    -2*R[1, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2], 
    -2*R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   (twB[1, 3, 9, 10]*(twB[1, 2, 4, Xb]*twB[2, 5, 8, Xa] - 
       twB[1, 2, 4, Xa]*twB[2, 5, 8, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[2, 5, 8, Xa]) + twB[1, 2, 4, Xa]*
        twB[2, 5, 8, Xb]) - twB[1, 2, 9, 10]*
      (twB[1, 3, 4, Xb]*twB[2, 5, 8, Xa] - twB[1, 3, 4, Xa]*
        twB[2, 5, 8, Xb]) + twB[1, 2, 9, 10]*
      (-(twB[1, 2, 4, Xb]*twB[3, 5, 8, Xa]) + twB[1, 2, 4, Xa]*
        twB[3, 5, 8, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 5, 8])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/
      (twB[1, 2, 5, 8]*twB[2, 3, Xa, Xb])] - 
   (log[(twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 8])]*log[(twB[1, 4, 5, 8]*twB[2, 3, Xa, Xb])/
       (twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 8])/(twB[1, 2, 5, 8]*
        twB[2, 3, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 4, 5, 8]*twB[2, 3, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{3, 2}, {8, 5, 1}], 
   \[Delta]1 -> cap[{8, 5}, {3, 2, 1}], \[Alpha]2 -> cap[{4, 1}, {5, 8, 2}], 
   \[Beta]2 -> 2, \[Gamma]2 -> 2, \[Delta]2 -> cap[{5, 8}, {4, 1, 2}]}, 
  TwoMH}, {{{-(R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 5, 11, \[Alpha]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 7, 11, \[Beta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 7, 11, \[Gamma]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 8, 11, \[Gamma]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 2, 7, 8, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 8, 11, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 5, 8, 11], R[1, 2, 7, 8, \[Beta]1]*
     R[2, 3, 5, 11, \[Alpha]1], R[1, 2, 7, 8, \[Beta]1]*
     R[2, 3, 7, 11, \[Beta]1], -(R[1, 2, 7, 8, \[Beta]1]*
      R[2, 3, 7, 11, \[Gamma]1]), -(R[1, 2, 7, 8, \[Beta]1]*
      R[2, 3, 8, 11, \[Gamma]1]), -(R[1, 2, 7, 8, \[Beta]1]*
      R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 7, 8, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 7, 8, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[3, 4, 5, 8, 11], R[1, 2, 7, 8, \[Beta]1]*
     R[3, 4, 5, 11, \[Alpha]1], R[1, 2, 7, 8, \[Beta]1]*
     R[3, 4, 7, 11, \[Beta]1], -(R[1, 2, 7, 8, \[Beta]1]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[1, 2, 7, 8, \[Beta]1]*
      R[3, 4, 8, 11, \[Gamma]1]), -(R[1, 2, 7, 8, \[Beta]1]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 7, 8, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 7, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*(twB[5, 7, 9, 10]*(twB[1, 2, 6, Xb]*twB[6, 7, 8, Xa] - 
        twB[1, 2, 6, Xa]*twB[6, 7, 8, Xb]) - twB[5, 7, 9, 10]*
       (-(twB[1, 2, 6, Xb]*twB[6, 7, 8, Xa]) + twB[1, 2, 6, Xa]*
         twB[6, 7, 8, Xb]) - (twB[1, 2, 6, Xb]*twB[5, 7, 8, Xa] - 
        twB[1, 2, 6, Xa]*twB[5, 7, 8, Xb])*twB[6, 7, 9, 10] + 
      (-(twB[1, 2, 5, Xb]*twB[6, 7, 8, Xa]) + twB[1, 2, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[6, 7, 9, 10])/(twB[1, 2, 9, 10]*
      twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, {{-(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 5, 11, \[Alpha]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 6, 11, \[Alpha]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 6, 11, \[Beta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 8, 11, \[Gamma]2], 
    2*R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 5, 8, 11, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[1, 8, 11, \[Gamma]2, \[Delta]2], 
    R[1, 2, 5, 6, \[Gamma]2]*R[2, 3, 5, 8, 11], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 3, 5, 11, \[Alpha]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 3, 6, 11, \[Alpha]2], -(R[1, 2, 5, 6, \[Gamma]2]*
      R[2, 3, 6, 11, \[Beta]2]), -(R[1, 2, 5, 6, \[Gamma]2]*
      R[2, 3, 8, 11, \[Gamma]2]), -2*R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 3, 11, \[Alpha]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 3, 11, \[Beta]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 3, 11, \[Gamma]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 5, 8, 11, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 5, 11, \[Alpha]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[2, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[2, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, 11], R[1, 2, 5, 6, \[Gamma]2]*
     R[3, 4, 5, 11, \[Alpha]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[3, 4, 6, 11, \[Alpha]2], -(R[1, 2, 5, 6, \[Gamma]2]*
      R[3, 4, 6, 11, \[Beta]2]), -(R[1, 2, 5, 6, \[Gamma]2]*
      R[3, 4, 8, 11, \[Gamma]2]), -2*R[1, 2, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Beta]2, \[Delta]2], R[1, 2, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2])}, 
   ((-(twB[1, 2, 8, Xb]*twB[5, 6, 7, Xa]) + twB[1, 2, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 7, 9, 10] - 
     (twB[1, 2, 7, Xb]*twB[5, 6, 8, Xa] - twB[1, 2, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[6, 7, 9, 10] + (twB[1, 2, 7, Xb]*twB[5, 6, 7, Xa] - 
       twB[1, 2, 7, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] - 
     (-(twB[1, 2, 7, Xb]*twB[5, 6, 7, Xa]) + twB[1, 2, 7, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[1, 2, 9, 10]*
     twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/(twB[1, 2, 5, 6]*
       twB[6, 7, Xa, Xb])] - Li2[1 - (twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/(twB[1, 2, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 2, 5, 6]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{8, 7}, {1, 2, 6}], 
   \[Delta]1 -> cap[{1, 2}, {8, 7, 6}], \[Alpha]2 -> cap[{5, 6}, {2, 1, 7}], 
   \[Beta]2 -> 7, \[Gamma]2 -> 7, \[Delta]2 -> cap[{2, 1}, {5, 6, 7}]}, 
  TwoMH}, {{{R[1, 2, 5, 8, 11]*R[2, 3, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Alpha]1]*R[2, 3, 7, 8, \[Beta]1], 
    R[1, 2, 7, 11, \[Beta]1]*R[2, 3, 7, 8, \[Beta]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 7, 8, \[Beta]1]), 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[2, 3, 7, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Alpha]1]*R[2, 3, 7, 8, \[Beta]1]), 
    -(R[1, 4, 7, 11, \[Beta]1]*R[2, 3, 7, 8, \[Beta]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[2, 3, 7, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Gamma]1]*R[2, 3, 7, 8, \[Beta]1], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1], 
    R[1, 4, 11, \[Beta]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1], 
    -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 7, 8, \[Beta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 8, 11, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 5, 8, 11], R[2, 3, 7, 8, \[Beta]1]*
     R[3, 4, 5, 11, \[Alpha]1], R[2, 3, 7, 8, \[Beta]1]*
     R[3, 4, 7, 11, \[Beta]1], -(R[2, 3, 7, 8, \[Beta]1]*
      R[3, 4, 7, 11, \[Gamma]1]), -(R[2, 3, 7, 8, \[Beta]1]*
      R[3, 4, 8, 11, \[Gamma]1]), -(R[2, 3, 7, 8, \[Beta]1]*
      R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 7, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 5, 8, 11, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 7, 8, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*(twB[5, 7, 9, 10]*(twB[2, 3, 6, Xb]*twB[6, 7, 8, Xa] - 
        twB[2, 3, 6, Xa]*twB[6, 7, 8, Xb]) - twB[5, 7, 9, 10]*
       (-(twB[2, 3, 6, Xb]*twB[6, 7, 8, Xa]) + twB[2, 3, 6, Xa]*
         twB[6, 7, 8, Xb]) - (twB[2, 3, 6, Xb]*twB[5, 7, 8, Xa] - 
        twB[2, 3, 6, Xa]*twB[5, 7, 8, Xb])*twB[6, 7, 9, 10] + 
      (-(twB[2, 3, 5, Xb]*twB[6, 7, 8, Xa]) + twB[2, 3, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[6, 7, 9, 10])/(twB[2, 3, 9, 10]*
      twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, {{R[1, 2, 5, 8, 11]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 2, 5, 11, \[Alpha]2]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 2, 6, 11, \[Alpha]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 4, 5, 8, 11]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 5, 11, \[Alpha]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 6, 11, \[Alpha]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    R[1, 4, 6, 11, \[Beta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    R[1, 4, 8, 11, \[Gamma]2]*R[2, 3, 5, 6, \[Gamma]2], 
    2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2], 
    -(R[1, 4, 11, \[Beta]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 6, \[Gamma]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[2, 5, 8, 11, \[Delta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[2, 6, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[2, 8, 11, \[Gamma]2, \[Delta]2], 
    R[2, 3, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, 11], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 4, 5, 11, \[Alpha]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 4, 6, 11, \[Alpha]2], -(R[2, 3, 5, 6, \[Gamma]2]*
      R[3, 4, 6, 11, \[Beta]2]), -(R[2, 3, 5, 6, \[Gamma]2]*
      R[3, 4, 8, 11, \[Gamma]2]), -2*R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Beta]2, \[Delta]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 4, 11, \[Gamma]2, \[Delta]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 5, 8, 11, \[Delta]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 5, 11, \[Alpha]2, \[Delta]2], R[2, 3, 5, 6, \[Gamma]2]*
     R[3, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[3, 8, 11, \[Gamma]2, \[Delta]2]), 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2])}, 
   ((-(twB[2, 3, 8, Xb]*twB[5, 6, 7, Xa]) + twB[2, 3, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 7, 9, 10] - 
     (twB[2, 3, 7, Xb]*twB[5, 6, 8, Xa] - twB[2, 3, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[6, 7, 9, 10] + (twB[2, 3, 7, Xb]*twB[5, 6, 7, Xa] - 
       twB[2, 3, 7, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] - 
     (-(twB[2, 3, 7, Xb]*twB[5, 6, 7, Xa]) + twB[2, 3, 7, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[2, 3, 9, 10]*
     twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/(twB[2, 3, 5, 6]*
       twB[6, 7, Xa, Xb])] - Li2[1 - (twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/(twB[2, 3, 5, 6]*
        twB[7, 8, Xa, Xb])]*log[(twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/(twB[2, 3, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[2, 3, 5, 6]*twB[7, 8, Xa, Xb])/
       (twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{8, 7}, {2, 3, 6}], 
   \[Delta]1 -> cap[{2, 3}, {8, 7, 6}], \[Alpha]2 -> cap[{5, 6}, {3, 2, 7}], 
   \[Beta]2 -> 7, \[Gamma]2 -> 7, \[Delta]2 -> cap[{3, 2}, {5, 6, 7}]}, 
  TwoMH}, {{{R[1, 2, 5, 8, 11]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Alpha]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 2, 7, 11, \[Beta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[3, 4, 7, 8, \[Beta]1]), 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[3, 4, 7, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Alpha]1]*R[3, 4, 7, 8, \[Beta]1]), 
    -(R[1, 4, 7, 11, \[Beta]1]*R[3, 4, 7, 8, \[Beta]1]), 
    R[1, 4, 7, 11, \[Gamma]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Gamma]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[1, 4, 11, \[Beta]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 7, 8, \[Beta]1], 
    R[2, 3, 5, 8, 11]*R[3, 4, 7, 8, \[Beta]1], R[2, 3, 5, 11, \[Alpha]1]*
     R[3, 4, 7, 8, \[Beta]1], R[2, 3, 7, 11, \[Beta]1]*
     R[3, 4, 7, 8, \[Beta]1], -(R[2, 3, 7, 11, \[Gamma]1]*
      R[3, 4, 7, 8, \[Beta]1]), -(R[2, 3, 8, 11, \[Gamma]1]*
      R[3, 4, 7, 8, \[Beta]1]), -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[3, 4, 7, 8, \[Beta]1]), -(R[2, 3, 11, \[Beta]1, \[Delta]1]*
      R[3, 4, 7, 8, \[Beta]1]), 2*R[2, 3, 11, \[Gamma]1, \[Delta]1]*
     R[3, 4, 7, 8, \[Beta]1], -(R[3, 4, 7, 8, \[Beta]1]*
      R[3, 5, 8, 11, \[Delta]1]), -(R[3, 4, 7, 8, \[Beta]1]*
      R[3, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*(twB[5, 7, 9, 10]*(twB[3, 4, 6, Xb]*twB[6, 7, 8, Xa] - 
        twB[3, 4, 6, Xa]*twB[6, 7, 8, Xb]) - twB[5, 7, 9, 10]*
       (-(twB[3, 4, 6, Xb]*twB[6, 7, 8, Xa]) + twB[3, 4, 6, Xa]*
         twB[6, 7, 8, Xb]) - (twB[3, 4, 6, Xb]*twB[5, 7, 8, Xa] - 
        twB[3, 4, 6, Xa]*twB[5, 7, 8, Xb])*twB[6, 7, 9, 10] + 
      (-(twB[3, 4, 5, Xb]*twB[6, 7, 8, Xa]) + twB[3, 4, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[6, 7, 9, 10])/(twB[3, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, {{R[1, 2, 5, 8, 11]*R[3, 4, 5, 6, \[Gamma]2], 
    R[1, 2, 5, 11, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2], 
    R[1, 2, 6, 11, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[1, 2, 6, 11, \[Beta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 8, 11, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[1, 4, 5, 8, 11]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 5, 11, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 6, 11, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    R[1, 4, 6, 11, \[Beta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    R[1, 4, 8, 11, \[Gamma]2]*R[3, 4, 5, 6, \[Gamma]2], 
    2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2], 
    -(R[1, 4, 11, \[Beta]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 6, \[Gamma]2]), 
    R[2, 3, 5, 8, 11]*R[3, 4, 5, 6, \[Gamma]2], R[2, 3, 5, 11, \[Alpha]2]*
     R[3, 4, 5, 6, \[Gamma]2], R[2, 3, 6, 11, \[Alpha]2]*
     R[3, 4, 5, 6, \[Gamma]2], -(R[2, 3, 6, 11, \[Beta]2]*
      R[3, 4, 5, 6, \[Gamma]2]), -(R[2, 3, 8, 11, \[Gamma]2]*
      R[3, 4, 5, 6, \[Gamma]2]), -2*R[2, 3, 11, \[Alpha]2, \[Delta]2]*
     R[3, 4, 5, 6, \[Gamma]2], R[2, 3, 11, \[Beta]2, \[Delta]2]*
     R[3, 4, 5, 6, \[Gamma]2], R[2, 3, 11, \[Gamma]2, \[Delta]2]*
     R[3, 4, 5, 6, \[Gamma]2], -(R[3, 4, 5, 6, \[Gamma]2]*
      R[3, 5, 8, 11, \[Delta]2]), -(R[3, 4, 5, 6, \[Gamma]2]*
      R[3, 5, 11, \[Alpha]2, \[Delta]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[3, 6, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[3, 8, 11, \[Gamma]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[4, 8, 11, \[Gamma]2, \[Delta]2]), 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2])}, 
   ((-(twB[3, 4, 8, Xb]*twB[5, 6, 7, Xa]) + twB[3, 4, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 7, 9, 10] - 
     (twB[3, 4, 7, Xb]*twB[5, 6, 8, Xa] - twB[3, 4, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[6, 7, 9, 10] + (twB[3, 4, 7, Xb]*twB[5, 6, 7, Xa] - 
       twB[3, 4, 7, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] - 
     (-(twB[3, 4, 7, Xb]*twB[5, 6, 7, Xa]) + twB[3, 4, 7, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[3, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[3, 4, 6, 7]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
       twB[6, 7, Xa, Xb])] - Li2[1 - (twB[3, 4, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])] - 
   (log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[3, 4, 5, 6]*
        twB[7, 8, Xa, Xb])]*log[(twB[3, 4, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[3, 4, 6, 7]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[3, 4, 5, 6]*twB[7, 8, Xa, Xb])/
       (twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{8, 7}, {3, 4, 6}], 
   \[Delta]1 -> cap[{3, 4}, {8, 7, 6}], \[Alpha]2 -> cap[{5, 6}, {4, 3, 7}], 
   \[Beta]2 -> 7, \[Gamma]2 -> 7, \[Delta]2 -> cap[{4, 3}, {5, 6, 7}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 8, 11]*R[1, 4, 7, 8, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Alpha]1]*R[1, 4, 7, 8, \[Beta]1]), 
    -(R[1, 2, 7, 11, \[Beta]1]*R[1, 4, 7, 8, \[Beta]1]), 
    R[1, 2, 7, 11, \[Gamma]1]*R[1, 4, 7, 8, \[Beta]1], 
    R[1, 2, 8, 11, \[Gamma]1]*R[1, 4, 7, 8, \[Beta]1], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1], 
    R[1, 2, 11, \[Beta]1, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1], 
    -2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[1, 4, 7, 8, \[Beta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[1, 5, 8, 11, \[Delta]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 5, 8, 11]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 5, 11, \[Alpha]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 7, 11, \[Beta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 7, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 8, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 7, 8, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 5, 11, \[Alpha]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 7, 11, \[Beta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 7, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 8, 11, \[Gamma]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1], 
    -2*R[1, 4, 7, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 7, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[5, 7, 9, 10]*(twB[1, 4, 6, Xb]*twB[6, 7, 8, Xa] - 
        twB[1, 4, 6, Xa]*twB[6, 7, 8, Xb])) + twB[5, 7, 9, 10]*
      (-(twB[1, 4, 6, Xb]*twB[6, 7, 8, Xa]) + twB[1, 4, 6, Xa]*
        twB[6, 7, 8, Xb]) - (-(twB[1, 4, 6, Xb]*twB[5, 7, 8, Xa]) + 
       twB[1, 4, 6, Xa]*twB[5, 7, 8, Xb])*twB[6, 7, 9, 10] + 
     (twB[1, 4, 5, Xb]*twB[6, 7, 8, Xa] - twB[1, 4, 5, Xa]*twB[6, 7, 8, Xb])*
      twB[6, 7, 9, 10])/(2*twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 8, 11]*R[1, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 5, 11, \[Alpha]2]*R[1, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 6, 11, \[Alpha]2]*R[1, 4, 5, 6, \[Gamma]2]), 
    R[1, 2, 6, 11, \[Beta]2]*R[1, 4, 5, 6, \[Gamma]2], 
    R[1, 2, 8, 11, \[Gamma]2]*R[1, 4, 5, 6, \[Gamma]2], 
    2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[1, 4, 5, 6, \[Gamma]2], 
    -(R[1, 2, 11, \[Beta]2, \[Delta]2]*R[1, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[1, 4, 5, 6, \[Gamma]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 8, 11, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 6, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[1, 8, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 5, 8, 11]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 5, 11, \[Alpha]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 6, 11, \[Alpha]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 6, 11, \[Beta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 8, 11, \[Gamma]2], 
    2*R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 5, 8, 11]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 5, 11, \[Alpha]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 6, 11, \[Alpha]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 6, 11, \[Beta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 8, 11, \[Gamma]2], 
    2*R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[4, 5, 8, 11, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[4, 6, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[4, 8, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 6, \[Gamma]2]*R[5, 8, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*((twB[1, 4, 8, Xb]*twB[5, 6, 7, Xa] - twB[1, 4, 8, Xa]*
         twB[5, 6, 7, Xb])*twB[6, 7, 9, 10] - 
      (-(twB[1, 4, 7, Xb]*twB[5, 6, 8, Xa]) + twB[1, 4, 7, Xa]*
         twB[5, 6, 8, Xb])*twB[6, 7, 9, 10] - 
      (twB[1, 4, 7, Xb]*twB[5, 6, 7, Xa] - twB[1, 4, 7, Xa]*twB[5, 6, 7, Xb])*
       twB[6, 8, 9, 10] + (-(twB[1, 4, 7, Xb]*twB[5, 6, 7, Xa]) + 
        twB[1, 4, 7, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/
     (twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
       twB[6, 7, Xa, Xb])] - Li2[1 - (twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])] - 
   (log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 6]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 4, 5, 6]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{8, 7}, {4, 1, 6}], 
   \[Delta]1 -> cap[{4, 1}, {8, 7, 6}], \[Alpha]2 -> cap[{5, 6}, {1, 4, 7}], 
   \[Beta]2 -> 7, \[Gamma]2 -> 7, \[Delta]2 -> cap[{1, 4}, {5, 6, 7}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 5, 6, 11]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 5, 11, \[Gamma]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 6, 11, \[Alpha]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 8, 11, \[Beta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 5, 8, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 6, 11, \[Delta]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 3, 5, 6, 11], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 5, 11, \[Gamma]1], -(R[1, 2, 5, 8, \[Beta]1]*
      R[2, 3, 6, 11, \[Alpha]1]), -(R[1, 2, 5, 8, \[Beta]1]*
      R[2, 3, 8, 11, \[Beta]1]), R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 8, 11, \[Gamma]1], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 11, \[Beta]1, \[Delta]1], -2*R[1, 2, 5, 8, \[Beta]1]*
     R[2, 3, 11, \[Gamma]1, \[Delta]1], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 5, 6, 11, \[Delta]1], R[1, 2, 5, 8, \[Beta]1]*
     R[2, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 8, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 8, \[Beta]1]*R[3, 4, 5, 6, 11], R[1, 2, 5, 8, \[Beta]1]*
     R[3, 4, 5, 11, \[Gamma]1], -(R[1, 2, 5, 8, \[Beta]1]*
      R[3, 4, 6, 11, \[Alpha]1]), -(R[1, 2, 5, 8, \[Beta]1]*
      R[3, 4, 8, 11, \[Beta]1]), R[1, 2, 5, 8, \[Beta]1]*
     R[3, 4, 8, 11, \[Gamma]1], R[1, 2, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], -2*R[1, 2, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1])}, 
   ((twB[1, 2, 7, Xb]*twB[5, 7, 8, Xa] - twB[1, 2, 7, Xa]*twB[5, 7, 8, Xb])*
      twB[6, 8, 9, 10] - (-(twB[1, 2, 7, Xb]*twB[5, 7, 8, Xa]) + 
       twB[1, 2, 7, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] - 
     (twB[1, 2, 7, Xb]*twB[5, 6, 8, Xa] - twB[1, 2, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[7, 8, 9, 10] + (-(twB[1, 2, 6, Xb]*twB[5, 7, 8, Xa]) + 
       twB[1, 2, 6, Xa]*twB[5, 7, 8, Xb])*twB[7, 8, 9, 10])/
    (2*twB[1, 2, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 5, 6, 11], 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 5, 11, \[Gamma]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 6, 11, \[Alpha]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 7, 11, \[Alpha]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 7, 11, \[Beta]2], 
    2*R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 5, 6, 11, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 5, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 5, 6, 11]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 5, 11, \[Gamma]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 6, 11, \[Alpha]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 7, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 7, 11, \[Beta]2]), 
    -2*R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 6, 11, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 5, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 5, 11, \[Gamma]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 6, 11, \[Alpha]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 7, 11, \[Alpha]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 7, 11, \[Beta]2]), 
    -2*R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-(twB[5, 7, 9, 10]*(twB[1, 2, 8, Xb]*twB[6, 7, 8, Xa] - 
         twB[1, 2, 8, Xa]*twB[6, 7, 8, Xb])) + twB[5, 7, 9, 10]*
       (-(twB[1, 2, 8, Xb]*twB[6, 7, 8, Xa]) + twB[1, 2, 8, Xa]*
         twB[6, 7, 8, Xb]) - (twB[1, 2, 8, Xb]*twB[5, 6, 7, Xa] - 
        twB[1, 2, 8, Xa]*twB[5, 6, 7, Xb])*twB[7, 8, 9, 10] + 
      (-(twB[1, 2, 5, Xb]*twB[6, 7, 8, Xa]) + twB[1, 2, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[7, 8, 9, 10])/(twB[1, 2, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/(twB[1, 2, 6, 7]*
       twB[7, 8, Xa, Xb])] - Li2[1 - (twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[1, 2, 6, 7]*twB[5, 8, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]*
        twB[5, 8, Xa, Xb])]*log[(twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{5, 8}, {1, 2, 7}], 
   \[Delta]1 -> cap[{1, 2}, {5, 8, 7}], \[Alpha]2 -> cap[{6, 7}, {2, 1, 8}], 
   \[Beta]2 -> 8, \[Gamma]2 -> 8, \[Delta]2 -> cap[{2, 1}, {6, 7, 8}]}, 
  TwoMH}, {{{R[1, 2, 5, 6, 11]*R[2, 3, 5, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[2, 3, 5, 8, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Alpha]1]*R[2, 3, 5, 8, \[Beta]1]), 
    -(R[1, 2, 8, 11, \[Beta]1]*R[2, 3, 5, 8, \[Beta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[2, 3, 5, 8, \[Beta]1], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1], 
    R[1, 2, 11, \[Beta]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1], 
    -2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1], 
    -(R[1, 4, 5, 6, 11]*R[2, 3, 5, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[2, 3, 5, 8, \[Beta]1]), 
    R[1, 4, 6, 11, \[Alpha]1]*R[2, 3, 5, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Beta]1]*R[2, 3, 5, 8, \[Beta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[2, 3, 5, 8, \[Beta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1]), 
    2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 5, 8, \[Beta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 6, 11, \[Delta]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 8, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[2, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 4, 5, 6, 11], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 5, 11, \[Gamma]1], -(R[2, 3, 5, 8, \[Beta]1]*
      R[3, 4, 6, 11, \[Alpha]1]), -(R[2, 3, 5, 8, \[Beta]1]*
      R[3, 4, 8, 11, \[Beta]1]), R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 8, 11, \[Gamma]1], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], -2*R[2, 3, 5, 8, \[Beta]1]*
     R[3, 4, 11, \[Gamma]1, \[Delta]1], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 5, 6, 11, \[Delta]1], R[2, 3, 5, 8, \[Beta]1]*
     R[3, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 8, \[Beta]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[2, 3, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1])}, 
   ((twB[2, 3, 7, Xb]*twB[5, 7, 8, Xa] - twB[2, 3, 7, Xa]*twB[5, 7, 8, Xb])*
      twB[6, 8, 9, 10] - (-(twB[2, 3, 7, Xb]*twB[5, 7, 8, Xa]) + 
       twB[2, 3, 7, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] - 
     (twB[2, 3, 7, Xb]*twB[5, 6, 8, Xa] - twB[2, 3, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[7, 8, 9, 10] + (-(twB[2, 3, 6, Xb]*twB[5, 7, 8, Xa]) + 
       twB[2, 3, 6, Xa]*twB[5, 7, 8, Xb])*twB[7, 8, 9, 10])/
    (2*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{-(R[1, 2, 5, 6, 11]*R[2, 3, 6, 7, \[Gamma]2]), 
    -(R[1, 2, 5, 11, \[Gamma]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    R[1, 2, 6, 11, \[Alpha]2]*R[2, 3, 6, 7, \[Gamma]2], 
    R[1, 2, 7, 11, \[Alpha]2]*R[2, 3, 6, 7, \[Gamma]2], 
    -(R[1, 2, 7, 11, \[Beta]2]*R[2, 3, 6, 7, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 6, 7, \[Gamma]2], 
    R[1, 4, 5, 6, 11]*R[2, 3, 6, 7, \[Gamma]2], R[1, 4, 5, 11, \[Gamma]2]*
     R[2, 3, 6, 7, \[Gamma]2], -(R[1, 4, 6, 11, \[Alpha]2]*
      R[2, 3, 6, 7, \[Gamma]2]), -(R[1, 4, 7, 11, \[Alpha]2]*
      R[2, 3, 6, 7, \[Gamma]2]), R[1, 4, 7, 11, \[Beta]2]*
     R[2, 3, 6, 7, \[Gamma]2], 2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*
     R[2, 3, 6, 7, \[Gamma]2], -(R[1, 4, 11, \[Beta]2, \[Delta]2]*
      R[2, 3, 6, 7, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[2, 3, 6, 7, \[Gamma]2]), R[2, 3, 6, 7, \[Gamma]2]*
     R[2, 5, 6, 11, \[Delta]2], R[2, 3, 6, 7, \[Gamma]2]*
     R[2, 5, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[2, 6, 11, \[Alpha]2, \[Delta]2]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[2, 7, 11, \[Beta]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, 11]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 5, 11, \[Gamma]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 6, 11, \[Alpha]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 7, 11, \[Alpha]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 7, 11, \[Beta]2]), 
    -2*R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Delta]2]), 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 5, 11, \[Gamma]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Beta]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Gamma]2], 
    -(R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-(twB[5, 7, 9, 10]*(twB[2, 3, 8, Xb]*twB[6, 7, 8, Xa] - 
         twB[2, 3, 8, Xa]*twB[6, 7, 8, Xb])) + twB[5, 7, 9, 10]*
       (-(twB[2, 3, 8, Xb]*twB[6, 7, 8, Xa]) + twB[2, 3, 8, Xa]*
         twB[6, 7, 8, Xb]) - (twB[2, 3, 8, Xb]*twB[5, 6, 7, Xa] - 
        twB[2, 3, 8, Xa]*twB[5, 6, 7, Xb])*twB[7, 8, 9, 10] + 
      (-(twB[2, 3, 5, Xb]*twB[6, 7, 8, Xa]) + twB[2, 3, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[7, 8, 9, 10])/(twB[2, 3, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/(twB[2, 3, 6, 7]*
       twB[7, 8, Xa, Xb])] - Li2[1 - (twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[2, 3, 6, 7]*twB[5, 8, Xa, Xb])/(twB[2, 3, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/(twB[2, 3, 6, 7]*
        twB[5, 8, Xa, Xb])]*log[(twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{5, 8}, {2, 3, 7}], 
   \[Delta]1 -> cap[{2, 3}, {5, 8, 7}], \[Alpha]2 -> cap[{6, 7}, {3, 2, 8}], 
   \[Beta]2 -> 8, \[Gamma]2 -> 8, \[Delta]2 -> cap[{3, 2}, {6, 7, 8}]}, 
  TwoMH}, {{{R[1, 2, 5, 6, 11]*R[3, 4, 5, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[3, 4, 5, 8, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Alpha]1]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 8, 11, \[Beta]1]*R[3, 4, 5, 8, \[Beta]1]), 
    R[1, 2, 8, 11, \[Gamma]1]*R[3, 4, 5, 8, \[Beta]1], 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1], 
    R[1, 2, 11, \[Beta]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1], 
    -2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1], 
    -(R[1, 4, 5, 6, 11]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[3, 4, 5, 8, \[Beta]1]), 
    R[1, 4, 6, 11, \[Alpha]1]*R[3, 4, 5, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Beta]1]*R[3, 4, 5, 8, \[Beta]1], 
    -(R[1, 4, 8, 11, \[Gamma]1]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1]), 
    -(R[1, 4, 11, \[Beta]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1]), 
    2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 5, 8, \[Beta]1], 
    R[2, 3, 5, 6, 11]*R[3, 4, 5, 8, \[Beta]1], R[2, 3, 5, 11, \[Gamma]1]*
     R[3, 4, 5, 8, \[Beta]1], -(R[2, 3, 6, 11, \[Alpha]1]*
      R[3, 4, 5, 8, \[Beta]1]), -(R[2, 3, 8, 11, \[Beta]1]*
      R[3, 4, 5, 8, \[Beta]1]), R[2, 3, 8, 11, \[Gamma]1]*
     R[3, 4, 5, 8, \[Beta]1], R[2, 3, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], R[2, 3, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], -2*R[2, 3, 11, \[Gamma]1, \[Delta]1]*
     R[3, 4, 5, 8, \[Beta]1], -(R[3, 4, 5, 8, \[Beta]1]*
      R[3, 5, 6, 11, \[Delta]1]), -(R[3, 4, 5, 8, \[Beta]1]*
      R[3, 5, 11, \[Gamma]1, \[Delta]1]), R[3, 4, 5, 8, \[Beta]1]*
     R[3, 6, 11, \[Alpha]1, \[Delta]1], R[3, 4, 5, 8, \[Beta]1]*
     R[3, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[3, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1], 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[3, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[3, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1])}, 
   ((twB[3, 4, 7, Xb]*twB[5, 7, 8, Xa] - twB[3, 4, 7, Xa]*twB[5, 7, 8, Xb])*
      twB[6, 8, 9, 10] - (-(twB[3, 4, 7, Xb]*twB[5, 7, 8, Xa]) + 
       twB[3, 4, 7, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] - 
     (twB[3, 4, 7, Xb]*twB[5, 6, 8, Xa] - twB[3, 4, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[7, 8, 9, 10] + (-(twB[3, 4, 6, Xb]*twB[5, 7, 8, Xa]) + 
       twB[3, 4, 6, Xa]*twB[5, 7, 8, Xb])*twB[7, 8, 9, 10])/
    (2*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{-(R[1, 2, 5, 6, 11]*R[3, 4, 6, 7, \[Gamma]2]), 
    -(R[1, 2, 5, 11, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[1, 2, 6, 11, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[1, 2, 7, 11, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -(R[1, 2, 7, 11, \[Beta]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[1, 4, 5, 6, 11]*R[3, 4, 6, 7, \[Gamma]2], R[1, 4, 5, 11, \[Gamma]2]*
     R[3, 4, 6, 7, \[Gamma]2], -(R[1, 4, 6, 11, \[Alpha]2]*
      R[3, 4, 6, 7, \[Gamma]2]), -(R[1, 4, 7, 11, \[Alpha]2]*
      R[3, 4, 6, 7, \[Gamma]2]), R[1, 4, 7, 11, \[Beta]2]*
     R[3, 4, 6, 7, \[Gamma]2], 2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*
     R[3, 4, 6, 7, \[Gamma]2], -(R[1, 4, 11, \[Beta]2, \[Delta]2]*
      R[3, 4, 6, 7, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 6, 7, \[Gamma]2]), 
    -(R[2, 3, 5, 6, 11]*R[3, 4, 6, 7, \[Gamma]2]), 
    -(R[2, 3, 5, 11, \[Gamma]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    R[2, 3, 6, 11, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[2, 3, 7, 11, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    -(R[2, 3, 7, 11, \[Beta]2]*R[3, 4, 6, 7, \[Gamma]2]), 
    -2*R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[2, 3, 11, \[Beta]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 6, 7, \[Gamma]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 5, 6, 11, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 5, 11, \[Gamma]2, \[Delta]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[3, 6, 11, \[Alpha]2, \[Delta]2]), 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[3, 7, 11, \[Beta]2, \[Delta]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Delta]2]), 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 5, 11, \[Gamma]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Beta]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Gamma]2], 
    -(R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-(twB[5, 7, 9, 10]*(twB[3, 4, 8, Xb]*twB[6, 7, 8, Xa] - 
         twB[3, 4, 8, Xa]*twB[6, 7, 8, Xb])) + twB[5, 7, 9, 10]*
       (-(twB[3, 4, 8, Xb]*twB[6, 7, 8, Xa]) + twB[3, 4, 8, Xa]*
         twB[6, 7, 8, Xb]) - (twB[3, 4, 8, Xb]*twB[5, 6, 7, Xa] - 
        twB[3, 4, 8, Xa]*twB[5, 6, 7, Xb])*twB[7, 8, 9, 10] + 
      (-(twB[3, 4, 5, Xb]*twB[6, 7, 8, Xa]) + twB[3, 4, 5, Xa]*
         twB[6, 7, 8, Xb])*twB[7, 8, 9, 10])/(twB[3, 4, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[3, 4, 7, 8]*twB[6, 7, Xa, Xb])/(twB[3, 4, 6, 7]*
       twB[7, 8, Xa, Xb])] - Li2[1 - (twB[3, 4, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[3, 4, 6, 7]*twB[5, 8, Xa, Xb])/(twB[3, 4, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[3, 4, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[3, 4, 6, 7]*
        twB[5, 8, Xa, Xb])]*log[(twB[3, 4, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{5, 8}, {3, 4, 7}], 
   \[Delta]1 -> cap[{3, 4}, {5, 8, 7}], \[Alpha]2 -> cap[{6, 7}, {4, 3, 8}], 
   \[Beta]2 -> 8, \[Gamma]2 -> 8, \[Delta]2 -> cap[{4, 3}, {6, 7, 8}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 6, 11]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[1, 4, 5, 8, \[Beta]1]), 
    R[1, 2, 6, 11, \[Alpha]1]*R[1, 4, 5, 8, \[Beta]1], 
    R[1, 2, 8, 11, \[Beta]1]*R[1, 4, 5, 8, \[Beta]1], 
    -(R[1, 2, 8, 11, \[Gamma]1]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[1, 4, 5, 8, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[1, 4, 5, 8, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[1, 4, 5, 8, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 5, 6, 11, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[1, 8, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 5, 6, 11]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 5, 11, \[Gamma]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 6, 11, \[Alpha]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 8, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 8, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 5, 6, 11]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 6, 11, \[Alpha]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 8, 11, \[Beta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 8, 11, \[Gamma]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 4, 5, 8, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[4, 8, 11, \[Gamma]1, \[Delta]1], 
    R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 4, 5, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*(-((twB[1, 4, 7, Xb]*twB[5, 7, 8, Xa] - twB[1, 4, 7, Xa]*
          twB[5, 7, 8, Xb])*twB[6, 8, 9, 10]) + 
      (-(twB[1, 4, 7, Xb]*twB[5, 7, 8, Xa]) + twB[1, 4, 7, Xa]*
         twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] - 
      (-(twB[1, 4, 7, Xb]*twB[5, 6, 8, Xa]) + twB[1, 4, 7, Xa]*
         twB[5, 6, 8, Xb])*twB[7, 8, 9, 10] + 
      (twB[1, 4, 6, Xb]*twB[5, 7, 8, Xa] - twB[1, 4, 6, Xa]*twB[5, 7, 8, Xb])*
       twB[7, 8, 9, 10])/(twB[1, 4, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 5, 6, 11]*R[1, 4, 6, 7, \[Gamma]2], R[1, 2, 5, 11, \[Gamma]2]*
     R[1, 4, 6, 7, \[Gamma]2], -(R[1, 2, 6, 11, \[Alpha]2]*
      R[1, 4, 6, 7, \[Gamma]2]), -(R[1, 2, 7, 11, \[Alpha]2]*
      R[1, 4, 6, 7, \[Gamma]2]), R[1, 2, 7, 11, \[Beta]2]*
     R[1, 4, 6, 7, \[Gamma]2], 2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*
     R[1, 4, 6, 7, \[Gamma]2], -(R[1, 2, 11, \[Beta]2, \[Delta]2]*
      R[1, 4, 6, 7, \[Gamma]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[1, 4, 6, 7, \[Gamma]2]), R[1, 4, 6, 7, \[Gamma]2]*
     R[1, 5, 6, 11, \[Delta]2], R[1, 4, 6, 7, \[Gamma]2]*
     R[1, 5, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 6, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[1, 7, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[2, 3, 5, 6, 11], R[1, 4, 6, 7, \[Gamma]2]*
     R[2, 3, 5, 11, \[Gamma]2], -(R[1, 4, 6, 7, \[Gamma]2]*
      R[2, 3, 6, 11, \[Alpha]2]), -(R[1, 4, 6, 7, \[Gamma]2]*
      R[2, 3, 7, 11, \[Alpha]2]), R[1, 4, 6, 7, \[Gamma]2]*
     R[2, 3, 7, 11, \[Beta]2], 2*R[1, 4, 6, 7, \[Gamma]2]*
     R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 5, 6, 11], R[1, 4, 6, 7, \[Gamma]2]*
     R[3, 4, 5, 11, \[Gamma]2], -(R[1, 4, 6, 7, \[Gamma]2]*
      R[3, 4, 6, 11, \[Alpha]2]), -(R[1, 4, 6, 7, \[Gamma]2]*
      R[3, 4, 7, 11, \[Alpha]2]), R[1, 4, 6, 7, \[Gamma]2]*
     R[3, 4, 7, 11, \[Beta]2], 2*R[1, 4, 6, 7, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 5, 6, 11, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 5, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[4, 6, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[4, 7, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 6, 7, \[Gamma]2]*R[5, 6, 11, \[Gamma]2, \[Delta]2])}, 
   (twB[5, 7, 9, 10]*(twB[1, 4, 8, Xb]*twB[6, 7, 8, Xa] - 
       twB[1, 4, 8, Xa]*twB[6, 7, 8, Xb]) - twB[5, 7, 9, 10]*
      (-(twB[1, 4, 8, Xb]*twB[6, 7, 8, Xa]) + twB[1, 4, 8, Xa]*
        twB[6, 7, 8, Xb]) - (-(twB[1, 4, 8, Xb]*twB[5, 6, 7, Xa]) + 
       twB[1, 4, 8, Xa]*twB[5, 6, 7, Xb])*twB[7, 8, 9, 10] + 
     (twB[1, 4, 5, Xb]*twB[6, 7, 8, Xa] - twB[1, 4, 5, Xa]*twB[6, 7, 8, Xb])*
      twB[7, 8, 9, 10])/(2*twB[1, 4, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
     twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])/(twB[1, 4, 6, 7]*
       twB[7, 8, Xa, Xb])] - Li2[1 - (twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[1, 4, 6, 7]*twB[5, 8, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])])/2 - 
   (log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 4, 6, 7]*
        twB[5, 8, Xa, Xb])]*log[(twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{5, 8}, {4, 1, 7}], 
   \[Delta]1 -> cap[{4, 1}, {5, 8, 7}], \[Alpha]2 -> cap[{6, 7}, {1, 4, 8}], 
   \[Beta]2 -> 8, \[Gamma]2 -> 8, \[Delta]2 -> cap[{1, 4}, {6, 7, 8}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 6, \[Beta]1]*R[1, 4, 5, 11, \[Beta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 4, 5, 11, \[Gamma]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 4, 6, 7, 11], R[1, 2, 5, 6, \[Beta]1]*
     R[1, 4, 6, 11, \[Gamma]1], -(R[1, 2, 5, 6, \[Beta]1]*
      R[1, 4, 7, 11, \[Alpha]1]), R[1, 2, 5, 6, \[Beta]1]*
     R[1, 4, 11, \[Alpha]1, \[Delta]1], R[1, 2, 5, 6, \[Beta]1]*
     R[1, 4, 11, \[Beta]1, \[Delta]1], -2*R[1, 2, 5, 6, \[Beta]1]*
     R[1, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 5, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 7, 11, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[1, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 5, 11, \[Beta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 5, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 6, 11, \[Gamma]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 7, 11, \[Alpha]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 5, 6, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 6, 7, 11, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Beta]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 6, 11, \[Gamma]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 7, 11, \[Alpha]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 5, 6, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-((twB[1, 2, 8, Xb]*twB[5, 6, 8, Xa] - twB[1, 2, 8, Xa]*twB[5, 6, 8, Xb])*
       twB[5, 7, 9, 10]) + (-(twB[1, 2, 8, Xb]*twB[5, 6, 8, Xa]) + 
       twB[1, 2, 8, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] + 
     (twB[1, 2, 8, Xb]*twB[5, 6, 7, Xa] - twB[1, 2, 8, Xa]*twB[5, 6, 7, Xb])*
      twB[5, 8, 9, 10] - (-(twB[1, 2, 7, Xb]*twB[5, 6, 8, Xa]) + 
       twB[1, 2, 7, Xa]*twB[5, 6, 8, Xb])*twB[5, 8, 9, 10])/
    (2*twB[1, 2, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 6, 7, 11], 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 6, 11, \[Gamma]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 7, 11, \[Alpha]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 8, 11, \[Alpha]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 8, 11, \[Beta]2], 
    2*R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 6, 7, 11, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Beta]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 6, 7, 11]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 6, 11, \[Gamma]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 7, 11, \[Alpha]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 8, 11, \[Alpha]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 8, 11, \[Beta]2]), 
    -2*R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 6, 7, 11, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 6, 11, \[Gamma]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 7, 11, \[Alpha]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Alpha]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Beta]2]), 
    -2*R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-((-(twB[1, 2, 6, Xb]*twB[5, 7, 8, Xa]) + twB[1, 2, 6, Xa]*
          twB[5, 7, 8, Xb])*twB[5, 8, 9, 10]) + twB[5, 8, 9, 10]*
       (twB[1, 2, 5, Xb]*twB[6, 7, 8, Xa] - twB[1, 2, 5, Xa]*
         twB[6, 7, 8, Xb]) - (twB[1, 2, 5, Xb]*twB[5, 7, 8, Xa] - 
        twB[1, 2, 5, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] + 
      (-(twB[1, 2, 5, Xb]*twB[5, 7, 8, Xa]) + twB[1, 2, 5, Xa]*
         twB[5, 7, 8, Xb])*twB[6, 8, 9, 10])/(twB[1, 2, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 2, 5, 8]*
        twB[5, 6, Xa, Xb])] + Li2[1 - (twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 2, 7, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[1, 2, 5, 8]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 7, 8]*twB[5, 6, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{6, 5}, {1, 2, 8}], 
   \[Delta]1 -> cap[{1, 2}, {6, 5, 8}], \[Alpha]2 -> cap[{7, 8}, {2, 1, 5}], 
   \[Beta]2 -> 5, \[Gamma]2 -> 5, \[Delta]2 -> cap[{2, 1}, {7, 8, 5}]}, 
  TwoMH}, {{{R[1, 2, 5, 11, \[Beta]1]*R[2, 3, 5, 6, \[Beta]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[2, 3, 5, 6, \[Beta]1]), 
    -(R[1, 2, 6, 7, 11]*R[2, 3, 5, 6, \[Beta]1]), 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[2, 3, 5, 6, \[Beta]1]), 
    R[1, 2, 7, 11, \[Alpha]1]*R[2, 3, 5, 6, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 5, 6, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[2, 3, 5, 6, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 5, 6, \[Beta]1], 
    -(R[1, 4, 5, 11, \[Beta]1]*R[2, 3, 5, 6, \[Beta]1]), 
    R[1, 4, 5, 11, \[Gamma]1]*R[2, 3, 5, 6, \[Beta]1], 
    R[1, 4, 6, 7, 11]*R[2, 3, 5, 6, \[Beta]1], R[1, 4, 6, 11, \[Gamma]1]*
     R[2, 3, 5, 6, \[Beta]1], -(R[1, 4, 7, 11, \[Alpha]1]*
      R[2, 3, 5, 6, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[2, 3, 5, 6, \[Beta]1], R[1, 4, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 5, 6, \[Beta]1], -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*
     R[2, 3, 5, 6, \[Beta]1], -(R[2, 3, 5, 6, \[Beta]1]*
      R[2, 5, 11, \[Beta]1, \[Delta]1]), R[2, 3, 5, 6, \[Beta]1]*
     R[2, 5, 11, \[Gamma]1, \[Delta]1], R[2, 3, 5, 6, \[Beta]1]*
     R[2, 6, 7, 11, \[Delta]1], R[2, 3, 5, 6, \[Beta]1]*
     R[2, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Beta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Gamma]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 6, 11, \[Gamma]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 7, 11, \[Alpha]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 5, 6, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Delta]1]), 
    -(R[2, 3, 5, 6, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-((twB[2, 3, 8, Xb]*twB[5, 6, 8, Xa] - twB[2, 3, 8, Xa]*twB[5, 6, 8, Xb])*
       twB[5, 7, 9, 10]) + (-(twB[2, 3, 8, Xb]*twB[5, 6, 8, Xa]) + 
       twB[2, 3, 8, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] + 
     (twB[2, 3, 8, Xb]*twB[5, 6, 7, Xa] - twB[2, 3, 8, Xa]*twB[5, 6, 7, Xb])*
      twB[5, 8, 9, 10] - (-(twB[2, 3, 7, Xb]*twB[5, 6, 8, Xa]) + 
       twB[2, 3, 7, Xa]*twB[5, 6, 8, Xb])*twB[5, 8, 9, 10])/
    (2*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{-(R[1, 2, 6, 7, 11]*R[2, 3, 7, 8, \[Gamma]2]), 
    -(R[1, 2, 6, 11, \[Gamma]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    R[1, 2, 7, 11, \[Alpha]2]*R[2, 3, 7, 8, \[Gamma]2], 
    R[1, 2, 8, 11, \[Alpha]2]*R[2, 3, 7, 8, \[Gamma]2], 
    -(R[1, 2, 8, 11, \[Beta]2]*R[2, 3, 7, 8, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 7, 8, \[Gamma]2], 
    R[1, 4, 6, 7, 11]*R[2, 3, 7, 8, \[Gamma]2], R[1, 4, 6, 11, \[Gamma]2]*
     R[2, 3, 7, 8, \[Gamma]2], -(R[1, 4, 7, 11, \[Alpha]2]*
      R[2, 3, 7, 8, \[Gamma]2]), -(R[1, 4, 8, 11, \[Alpha]2]*
      R[2, 3, 7, 8, \[Gamma]2]), R[1, 4, 8, 11, \[Beta]2]*
     R[2, 3, 7, 8, \[Gamma]2], 2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*
     R[2, 3, 7, 8, \[Gamma]2], -(R[1, 4, 11, \[Beta]2, \[Delta]2]*
      R[2, 3, 7, 8, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[2, 3, 7, 8, \[Gamma]2]), R[2, 3, 7, 8, \[Gamma]2]*
     R[2, 6, 7, 11, \[Delta]2], R[2, 3, 7, 8, \[Gamma]2]*
     R[2, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[2, 7, 11, \[Alpha]2, \[Delta]2]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[2, 8, 11, \[Beta]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, 11]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 6, 11, \[Gamma]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 7, 11, \[Alpha]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Alpha]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Beta]2]), 
    -2*R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Delta]2]), 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2], 
    R[2, 3, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Beta]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Gamma]2], 
    -(R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-((-(twB[2, 3, 6, Xb]*twB[5, 7, 8, Xa]) + twB[2, 3, 6, Xa]*
          twB[5, 7, 8, Xb])*twB[5, 8, 9, 10]) + twB[5, 8, 9, 10]*
       (twB[2, 3, 5, Xb]*twB[6, 7, 8, Xa] - twB[2, 3, 5, Xa]*
         twB[6, 7, 8, Xb]) - (twB[2, 3, 5, Xb]*twB[5, 7, 8, Xa] - 
        twB[2, 3, 5, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] + 
      (-(twB[2, 3, 5, Xb]*twB[5, 7, 8, Xa]) + twB[2, 3, 5, Xa]*
         twB[5, 7, 8, Xb])*twB[6, 8, 9, 10])/(twB[2, 3, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
        twB[5, 6, Xa, Xb])] + Li2[1 - (twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/(twB[2, 3, 7, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[2, 3, 5, 8]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[2, 3, 7, 8]*twB[5, 6, Xa, Xb])/(twB[2, 3, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{6, 5}, {2, 3, 8}], 
   \[Delta]1 -> cap[{2, 3}, {6, 5, 8}], \[Alpha]2 -> cap[{7, 8}, {3, 2, 5}], 
   \[Beta]2 -> 5, \[Gamma]2 -> 5, \[Delta]2 -> cap[{3, 2}, {7, 8, 5}]}, 
  TwoMH}, {{{R[1, 2, 5, 11, \[Beta]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 2, 5, 11, \[Gamma]1]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[1, 2, 6, 7, 11]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 2, 7, 11, \[Alpha]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[1, 4, 5, 11, \[Beta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[1, 4, 5, 11, \[Gamma]1]*R[3, 4, 5, 6, \[Beta]1], 
    R[1, 4, 6, 7, 11]*R[3, 4, 5, 6, \[Beta]1], R[1, 4, 6, 11, \[Gamma]1]*
     R[3, 4, 5, 6, \[Beta]1], -(R[1, 4, 7, 11, \[Alpha]1]*
      R[3, 4, 5, 6, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 5, 6, \[Beta]1], R[1, 4, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 5, 6, \[Beta]1], -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*
     R[3, 4, 5, 6, \[Beta]1], R[2, 3, 5, 11, \[Beta]1]*
     R[3, 4, 5, 6, \[Beta]1], -(R[2, 3, 5, 11, \[Gamma]1]*
      R[3, 4, 5, 6, \[Beta]1]), -(R[2, 3, 6, 7, 11]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[3, 4, 5, 6, \[Beta]1]), 
    R[2, 3, 7, 11, \[Alpha]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1]), 
    2*R[2, 3, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 5, 6, \[Beta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 5, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 7, 11, \[Delta]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1]), 
    -(R[3, 4, 5, 6, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-((twB[3, 4, 8, Xb]*twB[5, 6, 8, Xa] - twB[3, 4, 8, Xa]*twB[5, 6, 8, Xb])*
       twB[5, 7, 9, 10]) + (-(twB[3, 4, 8, Xb]*twB[5, 6, 8, Xa]) + 
       twB[3, 4, 8, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] + 
     (twB[3, 4, 8, Xb]*twB[5, 6, 7, Xa] - twB[3, 4, 8, Xa]*twB[5, 6, 7, Xb])*
      twB[5, 8, 9, 10] - (-(twB[3, 4, 7, Xb]*twB[5, 6, 8, Xa]) + 
       twB[3, 4, 7, Xa]*twB[5, 6, 8, Xb])*twB[5, 8, 9, 10])/
    (2*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, {{-(R[1, 2, 6, 7, 11]*R[3, 4, 7, 8, \[Gamma]2]), 
    -(R[1, 2, 6, 11, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[1, 2, 7, 11, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[1, 2, 8, 11, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[1, 2, 8, 11, \[Beta]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[1, 4, 6, 7, 11]*R[3, 4, 7, 8, \[Gamma]2], R[1, 4, 6, 11, \[Gamma]2]*
     R[3, 4, 7, 8, \[Gamma]2], -(R[1, 4, 7, 11, \[Alpha]2]*
      R[3, 4, 7, 8, \[Gamma]2]), -(R[1, 4, 8, 11, \[Alpha]2]*
      R[3, 4, 7, 8, \[Gamma]2]), R[1, 4, 8, 11, \[Beta]2]*
     R[3, 4, 7, 8, \[Gamma]2], 2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*
     R[3, 4, 7, 8, \[Gamma]2], -(R[1, 4, 11, \[Beta]2, \[Delta]2]*
      R[3, 4, 7, 8, \[Gamma]2]), -(R[1, 4, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 7, 8, \[Gamma]2]), 
    -(R[2, 3, 6, 7, 11]*R[3, 4, 7, 8, \[Gamma]2]), 
    -(R[2, 3, 6, 11, \[Gamma]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    R[2, 3, 7, 11, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[2, 3, 8, 11, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -(R[2, 3, 8, 11, \[Beta]2]*R[3, 4, 7, 8, \[Gamma]2]), 
    -2*R[2, 3, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[2, 3, 11, \[Beta]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[2, 3, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 7, 8, \[Gamma]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 6, 7, 11, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[3, 7, 11, \[Alpha]2, \[Delta]2]), 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[3, 8, 11, \[Beta]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Delta]2]), 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    R[3, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Beta]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Gamma]2], 
    -(R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2]}, 
   -1/2*(-((-(twB[3, 4, 6, Xb]*twB[5, 7, 8, Xa]) + twB[3, 4, 6, Xa]*
          twB[5, 7, 8, Xb])*twB[5, 8, 9, 10]) + twB[5, 8, 9, 10]*
       (twB[3, 4, 5, Xb]*twB[6, 7, 8, Xa] - twB[3, 4, 5, Xa]*
         twB[6, 7, 8, Xb]) - (twB[3, 4, 5, Xb]*twB[5, 7, 8, Xa] - 
        twB[3, 4, 5, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] + 
      (-(twB[3, 4, 5, Xb]*twB[5, 7, 8, Xa]) + twB[3, 4, 5, Xa]*
         twB[5, 7, 8, Xb])*twB[6, 8, 9, 10])/(twB[3, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[3, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
        twB[5, 6, Xa, Xb])] + Li2[1 - (twB[3, 4, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[3, 4, 7, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[3, 4, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[3, 4, 7, 8]*twB[5, 6, Xa, Xb])/(twB[3, 4, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[3, 4, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{6, 5}, {3, 4, 8}], 
   \[Delta]1 -> cap[{3, 4}, {6, 5, 8}], \[Alpha]2 -> cap[{7, 8}, {4, 3, 5}], 
   \[Beta]2 -> 5, \[Gamma]2 -> 5, \[Delta]2 -> cap[{4, 3}, {7, 8, 5}]}, 
  TwoMH}, {{{-(R[1, 2, 5, 11, \[Beta]1]*R[1, 4, 5, 6, \[Beta]1]), 
    R[1, 2, 5, 11, \[Gamma]1]*R[1, 4, 5, 6, \[Beta]1], 
    R[1, 2, 6, 7, 11]*R[1, 4, 5, 6, \[Beta]1], R[1, 2, 6, 11, \[Gamma]1]*
     R[1, 4, 5, 6, \[Beta]1], -(R[1, 2, 7, 11, \[Alpha]1]*
      R[1, 4, 5, 6, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 5, 6, \[Beta]1], R[1, 2, 11, \[Beta]1, \[Delta]1]*
     R[1, 4, 5, 6, \[Beta]1], -2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*
     R[1, 4, 5, 6, \[Beta]1], -(R[1, 4, 5, 6, \[Beta]1]*
      R[1, 5, 11, \[Beta]1, \[Delta]1]), R[1, 4, 5, 6, \[Beta]1]*
     R[1, 5, 11, \[Gamma]1, \[Delta]1], R[1, 4, 5, 6, \[Beta]1]*
     R[1, 6, 7, 11, \[Delta]1], R[1, 4, 5, 6, \[Beta]1]*
     R[1, 6, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[2, 3, 5, 11, \[Beta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[2, 3, 5, 11, \[Gamma]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[2, 3, 6, 7, 11], R[1, 4, 5, 6, \[Beta]1]*
     R[2, 3, 6, 11, \[Gamma]1], -(R[1, 4, 5, 6, \[Beta]1]*
      R[2, 3, 7, 11, \[Alpha]1]), R[1, 4, 5, 6, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 6, \[Beta]1]*
     R[2, 3, 11, \[Beta]1, \[Delta]1], -2*R[1, 4, 5, 6, \[Beta]1]*
     R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Beta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[3, 4, 5, 11, \[Gamma]1], 
    R[1, 4, 5, 6, \[Beta]1]*R[3, 4, 6, 7, 11], R[1, 4, 5, 6, \[Beta]1]*
     R[3, 4, 6, 11, \[Gamma]1], -(R[1, 4, 5, 6, \[Beta]1]*
      R[3, 4, 7, 11, \[Alpha]1]), R[1, 4, 5, 6, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[1, 4, 5, 6, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], -2*R[1, 4, 5, 6, \[Beta]1]*
     R[3, 4, 11, \[Gamma]1, \[Delta]1], R[1, 4, 5, 6, \[Beta]1]*
     R[4, 5, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 5, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1]), 
    -(R[1, 4, 5, 6, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 5, 6, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*((twB[1, 4, 8, Xb]*twB[5, 6, 8, Xa] - twB[1, 4, 8, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[1, 4, 8, Xb]*twB[5, 6, 8, Xa]) + twB[1, 4, 8, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] + 
      (-(twB[1, 4, 8, Xb]*twB[5, 6, 7, Xa]) + twB[1, 4, 8, Xa]*
         twB[5, 6, 7, Xb])*twB[5, 8, 9, 10] - 
      (twB[1, 4, 7, Xb]*twB[5, 6, 8, Xa] - twB[1, 4, 7, Xa]*twB[5, 6, 8, Xb])*
       twB[5, 8, 9, 10])/(twB[1, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 6, 7, 11]*R[1, 4, 7, 8, \[Gamma]2], R[1, 2, 6, 11, \[Gamma]2]*
     R[1, 4, 7, 8, \[Gamma]2], -(R[1, 2, 7, 11, \[Alpha]2]*
      R[1, 4, 7, 8, \[Gamma]2]), -(R[1, 2, 8, 11, \[Alpha]2]*
      R[1, 4, 7, 8, \[Gamma]2]), R[1, 2, 8, 11, \[Beta]2]*
     R[1, 4, 7, 8, \[Gamma]2], 2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*
     R[1, 4, 7, 8, \[Gamma]2], -(R[1, 2, 11, \[Beta]2, \[Delta]2]*
      R[1, 4, 7, 8, \[Gamma]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[1, 4, 7, 8, \[Gamma]2]), R[1, 4, 7, 8, \[Gamma]2]*
     R[1, 6, 7, 11, \[Delta]2], R[1, 4, 7, 8, \[Gamma]2]*
     R[1, 6, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 7, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[1, 8, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[2, 3, 6, 7, 11], R[1, 4, 7, 8, \[Gamma]2]*
     R[2, 3, 6, 11, \[Gamma]2], -(R[1, 4, 7, 8, \[Gamma]2]*
      R[2, 3, 7, 11, \[Alpha]2]), -(R[1, 4, 7, 8, \[Gamma]2]*
      R[2, 3, 8, 11, \[Alpha]2]), R[1, 4, 7, 8, \[Gamma]2]*
     R[2, 3, 8, 11, \[Beta]2], 2*R[1, 4, 7, 8, \[Gamma]2]*
     R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 6, 7, 11], R[1, 4, 7, 8, \[Gamma]2]*
     R[3, 4, 6, 11, \[Gamma]2], -(R[1, 4, 7, 8, \[Gamma]2]*
      R[3, 4, 7, 11, \[Alpha]2]), -(R[1, 4, 7, 8, \[Gamma]2]*
      R[3, 4, 8, 11, \[Alpha]2]), R[1, 4, 7, 8, \[Gamma]2]*
     R[3, 4, 8, 11, \[Beta]2], 2*R[1, 4, 7, 8, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 6, 7, 11, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 6, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[4, 7, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[4, 8, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 7, 8, \[Gamma]2]*R[6, 7, 11, \[Gamma]2, \[Delta]2])}, 
   (-((twB[1, 4, 6, Xb]*twB[5, 7, 8, Xa] - twB[1, 4, 6, Xa]*twB[5, 7, 8, Xb])*
       twB[5, 8, 9, 10]) + twB[5, 8, 9, 10]*
      (-(twB[1, 4, 5, Xb]*twB[6, 7, 8, Xa]) + twB[1, 4, 5, Xa]*
        twB[6, 7, 8, Xb]) + (twB[1, 4, 5, Xb]*twB[5, 7, 8, Xa] - 
       twB[1, 4, 5, Xa]*twB[5, 7, 8, Xb])*twB[6, 8, 9, 10] - 
     (-(twB[1, 4, 5, Xb]*twB[5, 7, 8, Xa]) + twB[1, 4, 5, Xa]*
        twB[5, 7, 8, Xb])*twB[6, 8, 9, 10])/(2*twB[1, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  -Li2[1 - (twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
        twB[5, 6, Xa, Xb])] + Li2[1 - (twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])/
      (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])] - 
   (log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 7, 8]*twB[5, 6, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[5, 6, 7, 8])]*log[(twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{6, 5}, {4, 1, 8}], 
   \[Delta]1 -> cap[{4, 1}, {6, 5, 8}], \[Alpha]2 -> cap[{7, 8}, {1, 4, 5}], 
   \[Beta]2 -> 5, \[Gamma]2 -> 5, \[Delta]2 -> cap[{1, 4}, {7, 8, 5}]}, 
  TwoMH}, {{{-(R[1, 2, 6, 7, \[Beta]1]*R[1, 4, 6, 11, \[Beta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 4, 6, 11, \[Gamma]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 4, 7, 8, 11], R[1, 2, 6, 7, \[Beta]1]*
     R[1, 4, 7, 11, \[Gamma]1], -(R[1, 2, 6, 7, \[Beta]1]*
      R[1, 4, 8, 11, \[Alpha]1]), R[1, 2, 6, 7, \[Beta]1]*
     R[1, 4, 11, \[Alpha]1, \[Delta]1], R[1, 2, 6, 7, \[Beta]1]*
     R[1, 4, 11, \[Beta]1, \[Delta]1], -2*R[1, 2, 6, 7, \[Beta]1]*
     R[1, 4, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 6, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 6, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 8, 11, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 6, 11, \[Beta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 7, 8, 11]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 7, 11, \[Gamma]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 8, 11, \[Alpha]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 6, 7, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 7, 8, 11, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[2, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Beta]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 7, 8, 11]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 7, 11, \[Gamma]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 8, 11, \[Alpha]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[1, 2, 6, 7, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((-(twB[1, 2, 8, Xb]*twB[5, 6, 7, Xa]) + twB[1, 2, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
      (twB[1, 2, 5, Xb]*twB[6, 7, 8, Xa] - twB[1, 2, 5, Xa]*
        twB[6, 7, 8, Xb]) - (twB[1, 2, 5, Xb]*twB[5, 6, 7, Xa] - 
       twB[1, 2, 5, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] + 
     (-(twB[1, 2, 5, Xb]*twB[5, 6, 7, Xa]) + twB[1, 2, 5, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[1, 2, 9, 10]*
     twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 5, 11, \[Alpha]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 5, 11, \[Beta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 7, 8, 11]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 7, 11, \[Gamma]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 8, 11, \[Alpha]2], 
    -2*R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Alpha]2, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 4, 11, \[Gamma]2, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 7, 8, 11, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[1, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 5, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 5, 11, \[Beta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 7, 8, 11], R[1, 2, 5, 8, \[Gamma]2]*
     R[2, 3, 7, 11, \[Gamma]2], -(R[1, 2, 5, 8, \[Gamma]2]*
      R[2, 3, 8, 11, \[Alpha]2]), 2*R[1, 2, 5, 8, \[Gamma]2]*
     R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Beta]2, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 7, 8, 11, \[Delta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[2, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Alpha]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Beta]2], 
    R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, 11], R[1, 2, 5, 8, \[Gamma]2]*
     R[3, 4, 7, 11, \[Gamma]2], -(R[1, 2, 5, 8, \[Gamma]2]*
      R[3, 4, 8, 11, \[Alpha]2]), 2*R[1, 2, 5, 8, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 2, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*((-(twB[1, 2, 7, Xb]*twB[5, 6, 8, Xa]) + twB[1, 2, 7, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
       (twB[1, 2, 6, Xb]*twB[5, 7, 8, Xa] - twB[1, 2, 6, Xa]*
         twB[5, 7, 8, Xb]) + (twB[1, 2, 6, Xb]*twB[5, 6, 8, Xa] - 
        twB[1, 2, 6, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[1, 2, 6, Xb]*twB[5, 6, 8, Xa]) + twB[1, 2, 6, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 7, 9, 10])/(twB[1, 2, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 2, 5, 8]*
       twB[5, 6, Xa, Xb])] - Li2[1 - (twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])] - 
   (log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 8]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/
       (twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 2, 5, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[1, 2, 5, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{7, 6}, {1, 2, 5}], 
   \[Delta]1 -> cap[{1, 2}, {7, 6, 5}], \[Alpha]2 -> cap[{8, 5}, {2, 1, 6}], 
   \[Beta]2 -> 6, \[Gamma]2 -> 6, \[Delta]2 -> cap[{2, 1}, {8, 5, 6}]}, 
  TwoMH}, {{{R[1, 2, 6, 11, \[Beta]1]*R[2, 3, 6, 7, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[2, 3, 6, 7, \[Beta]1]), 
    -(R[1, 2, 7, 8, 11]*R[2, 3, 6, 7, \[Beta]1]), 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[2, 3, 6, 7, \[Beta]1]), 
    R[1, 2, 8, 11, \[Alpha]1]*R[2, 3, 6, 7, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[2, 3, 6, 7, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[2, 3, 6, 7, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[2, 3, 6, 7, \[Beta]1], 
    -(R[1, 4, 6, 11, \[Beta]1]*R[2, 3, 6, 7, \[Beta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[2, 3, 6, 7, \[Beta]1], 
    R[1, 4, 7, 8, 11]*R[2, 3, 6, 7, \[Beta]1], R[1, 4, 7, 11, \[Gamma]1]*
     R[2, 3, 6, 7, \[Beta]1], -(R[1, 4, 8, 11, \[Alpha]1]*
      R[2, 3, 6, 7, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[2, 3, 6, 7, \[Beta]1], R[1, 4, 11, \[Beta]1, \[Delta]1]*
     R[2, 3, 6, 7, \[Beta]1], -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*
     R[2, 3, 6, 7, \[Beta]1], -(R[2, 3, 6, 7, \[Beta]1]*
      R[2, 6, 11, \[Beta]1, \[Delta]1]), R[2, 3, 6, 7, \[Beta]1]*
     R[2, 6, 11, \[Gamma]1, \[Delta]1], R[2, 3, 6, 7, \[Beta]1]*
     R[2, 7, 8, 11, \[Delta]1], R[2, 3, 6, 7, \[Beta]1]*
     R[2, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Beta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Gamma]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 7, 8, 11]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 7, 11, \[Gamma]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 8, 11, \[Alpha]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1]), 
    2*R[2, 3, 6, 7, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Delta]1]), 
    -(R[2, 3, 6, 7, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[2, 3, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((-(twB[2, 3, 8, Xb]*twB[5, 6, 7, Xa]) + twB[2, 3, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
      (twB[2, 3, 5, Xb]*twB[6, 7, 8, Xa] - twB[2, 3, 5, Xa]*
        twB[6, 7, 8, Xb]) - (twB[2, 3, 5, Xb]*twB[5, 6, 7, Xa] - 
       twB[2, 3, 5, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] + 
     (-(twB[2, 3, 5, Xb]*twB[5, 6, 7, Xa]) + twB[2, 3, 5, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[2, 3, 9, 10]*
     twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 11, \[Alpha]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    R[1, 2, 5, 11, \[Beta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 2, 7, 8, 11]*R[2, 3, 5, 8, \[Gamma]2], R[1, 2, 7, 11, \[Gamma]2]*
     R[2, 3, 5, 8, \[Gamma]2], -(R[1, 2, 8, 11, \[Alpha]2]*
      R[2, 3, 5, 8, \[Gamma]2]), 2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*
     R[2, 3, 5, 8, \[Gamma]2], -(R[1, 2, 11, \[Beta]2, \[Delta]2]*
      R[2, 3, 5, 8, \[Gamma]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[2, 3, 5, 8, \[Gamma]2]), R[1, 4, 5, 11, \[Alpha]2]*
     R[2, 3, 5, 8, \[Gamma]2], -(R[1, 4, 5, 11, \[Beta]2]*
      R[2, 3, 5, 8, \[Gamma]2]), 
    -(R[1, 4, 7, 8, 11]*R[2, 3, 5, 8, \[Gamma]2]), 
    -(R[1, 4, 7, 11, \[Gamma]2]*R[2, 3, 5, 8, \[Gamma]2]), 
    R[1, 4, 8, 11, \[Alpha]2]*R[2, 3, 5, 8, \[Gamma]2], 
    -2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 4, 11, \[Beta]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[2, 3, 5, 8, \[Gamma]2], 
    R[2, 3, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 7, 8, 11, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[2, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[2, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Alpha]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Beta]2], 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, 11], R[2, 3, 5, 8, \[Gamma]2]*
     R[3, 4, 7, 11, \[Gamma]2], -(R[2, 3, 5, 8, \[Gamma]2]*
      R[3, 4, 8, 11, \[Alpha]2]), 2*R[2, 3, 5, 8, \[Gamma]2]*
     R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Beta]2, \[Delta]2], 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Delta]2], 
    R[2, 3, 5, 8, \[Gamma]2]*R[3, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[2, 3, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*((-(twB[2, 3, 7, Xb]*twB[5, 6, 8, Xa]) + twB[2, 3, 7, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
       (twB[2, 3, 6, Xb]*twB[5, 7, 8, Xa] - twB[2, 3, 6, Xa]*
         twB[5, 7, 8, Xb]) + (twB[2, 3, 6, Xb]*twB[5, 6, 8, Xa] - 
        twB[2, 3, 6, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[2, 3, 6, Xb]*twB[5, 6, 8, Xa]) + twB[2, 3, 6, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 7, 9, 10])/(twB[2, 3, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
       twB[5, 6, Xa, Xb])] - Li2[1 - (twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])] - 
   (log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/(twB[2, 3, 5, 8]*
        twB[6, 7, Xa, Xb])]*log[(twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/
       (twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[2, 3, 5, 8]*twB[6, 7, Xa, Xb])/
       (twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{7, 6}, {2, 3, 5}], 
   \[Delta]1 -> cap[{2, 3}, {7, 6, 5}], \[Alpha]2 -> cap[{8, 5}, {3, 2, 6}], 
   \[Beta]2 -> 6, \[Gamma]2 -> 6, \[Delta]2 -> cap[{3, 2}, {8, 5, 6}]}, 
  TwoMH}, {{{R[1, 2, 6, 11, \[Beta]1]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[1, 2, 7, 8, 11]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[3, 4, 6, 7, \[Beta]1]), 
    R[1, 2, 8, 11, \[Alpha]1]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[1, 2, 11, \[Beta]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[1, 4, 6, 11, \[Beta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[3, 4, 6, 7, \[Beta]1], 
    R[1, 4, 7, 8, 11]*R[3, 4, 6, 7, \[Beta]1], R[1, 4, 7, 11, \[Gamma]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[1, 4, 8, 11, \[Alpha]1]*
      R[3, 4, 6, 7, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], R[1, 4, 11, \[Beta]1, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], -2*R[1, 4, 11, \[Gamma]1, \[Delta]1]*
     R[3, 4, 6, 7, \[Beta]1], R[2, 3, 6, 11, \[Beta]1]*
     R[3, 4, 6, 7, \[Beta]1], -(R[2, 3, 6, 11, \[Gamma]1]*
      R[3, 4, 6, 7, \[Beta]1]), -(R[2, 3, 7, 8, 11]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[3, 4, 6, 7, \[Beta]1]), 
    R[2, 3, 8, 11, \[Alpha]1]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    -(R[2, 3, 11, \[Beta]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1]), 
    2*R[2, 3, 11, \[Gamma]1, \[Delta]1]*R[3, 4, 6, 7, \[Beta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[3, 6, 11, \[Gamma]1, \[Delta]1], 
    R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 8, 11, \[Delta]1], 
    R[3, 4, 6, 7, \[Beta]1]*R[3, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1]), 
    -(R[3, 4, 6, 7, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[3, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1]}, 
   ((-(twB[3, 4, 8, Xb]*twB[5, 6, 7, Xa]) + twB[3, 4, 8, Xa]*
        twB[5, 6, 7, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
      (twB[3, 4, 5, Xb]*twB[6, 7, 8, Xa] - twB[3, 4, 5, Xa]*
        twB[6, 7, 8, Xb]) - (twB[3, 4, 5, Xb]*twB[5, 6, 7, Xa] - 
       twB[3, 4, 5, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] + 
     (-(twB[3, 4, 5, Xb]*twB[5, 6, 7, Xa]) + twB[3, 4, 5, Xa]*
        twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(2*twB[3, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(R[1, 2, 5, 11, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[1, 2, 5, 11, \[Beta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[1, 2, 7, 8, 11]*R[3, 4, 5, 8, \[Gamma]2], R[1, 2, 7, 11, \[Gamma]2]*
     R[3, 4, 5, 8, \[Gamma]2], -(R[1, 2, 8, 11, \[Alpha]2]*
      R[3, 4, 5, 8, \[Gamma]2]), 2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*
     R[3, 4, 5, 8, \[Gamma]2], -(R[1, 2, 11, \[Beta]2, \[Delta]2]*
      R[3, 4, 5, 8, \[Gamma]2]), -(R[1, 2, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 5, 8, \[Gamma]2]), R[1, 4, 5, 11, \[Alpha]2]*
     R[3, 4, 5, 8, \[Gamma]2], -(R[1, 4, 5, 11, \[Beta]2]*
      R[3, 4, 5, 8, \[Gamma]2]), 
    -(R[1, 4, 7, 8, 11]*R[3, 4, 5, 8, \[Gamma]2]), 
    -(R[1, 4, 7, 11, \[Gamma]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[1, 4, 8, 11, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -2*R[1, 4, 11, \[Alpha]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[1, 4, 11, \[Beta]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[1, 4, 11, \[Gamma]2, \[Delta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -(R[2, 3, 5, 11, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2]), 
    R[2, 3, 5, 11, \[Beta]2]*R[3, 4, 5, 8, \[Gamma]2], 
    R[2, 3, 7, 8, 11]*R[3, 4, 5, 8, \[Gamma]2], R[2, 3, 7, 11, \[Gamma]2]*
     R[3, 4, 5, 8, \[Gamma]2], -(R[2, 3, 8, 11, \[Alpha]2]*
      R[3, 4, 5, 8, \[Gamma]2]), 2*R[2, 3, 11, \[Alpha]2, \[Delta]2]*
     R[3, 4, 5, 8, \[Gamma]2], -(R[2, 3, 11, \[Beta]2, \[Delta]2]*
      R[3, 4, 5, 8, \[Gamma]2]), -(R[2, 3, 11, \[Gamma]2, \[Delta]2]*
      R[3, 4, 5, 8, \[Gamma]2]), R[3, 4, 5, 8, \[Gamma]2]*
     R[3, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 7, 8, 11, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[3, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[3, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Beta]2, \[Delta]2], 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Delta]2], 
    R[3, 4, 5, 8, \[Gamma]2]*R[4, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2]), 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Gamma]2]), 
    R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2], 
    -(R[3, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2])}, 
   -1/2*((-(twB[3, 4, 7, Xb]*twB[5, 6, 8, Xa]) + twB[3, 4, 7, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
       (twB[3, 4, 6, Xb]*twB[5, 7, 8, Xa] - twB[3, 4, 6, Xa]*
         twB[5, 7, 8, Xb]) + (twB[3, 4, 6, Xb]*twB[5, 6, 8, Xa] - 
        twB[3, 4, 6, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[3, 4, 6, Xb]*twB[5, 6, 8, Xa]) + twB[3, 4, 6, Xa]*
         twB[5, 6, 8, Xb])*twB[5, 7, 9, 10])/(twB[3, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[3, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
       twB[5, 6, Xa, Xb])] - Li2[1 - (twB[3, 4, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])] - 
   (log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[3, 4, 5, 8]*
        twB[6, 7, Xa, Xb])]*log[(twB[3, 4, 6, 7]*twB[5, 6, Xa, Xb])/
       (twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[3, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[3, 4, 5, 8]*twB[6, 7, Xa, Xb])/
       (twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{7, 6}, {3, 4, 5}], 
   \[Delta]1 -> cap[{3, 4}, {7, 6, 5}], \[Alpha]2 -> cap[{8, 5}, {4, 3, 6}], 
   \[Beta]2 -> 6, \[Gamma]2 -> 6, \[Delta]2 -> cap[{4, 3}, {8, 5, 6}]}, 
  TwoMH}, {{{-(R[1, 2, 6, 11, \[Beta]1]*R[1, 4, 6, 7, \[Beta]1]), 
    R[1, 2, 6, 11, \[Gamma]1]*R[1, 4, 6, 7, \[Beta]1], 
    R[1, 2, 7, 8, 11]*R[1, 4, 6, 7, \[Beta]1], R[1, 2, 7, 11, \[Gamma]1]*
     R[1, 4, 6, 7, \[Beta]1], -(R[1, 2, 8, 11, \[Alpha]1]*
      R[1, 4, 6, 7, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Delta]1]*
     R[1, 4, 6, 7, \[Beta]1], R[1, 2, 11, \[Beta]1, \[Delta]1]*
     R[1, 4, 6, 7, \[Beta]1], -2*R[1, 2, 11, \[Gamma]1, \[Delta]1]*
     R[1, 4, 6, 7, \[Beta]1], -(R[1, 4, 6, 7, \[Beta]1]*
      R[1, 6, 11, \[Beta]1, \[Delta]1]), R[1, 4, 6, 7, \[Beta]1]*
     R[1, 6, 11, \[Gamma]1, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[1, 7, 8, 11, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[1, 7, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[2, 3, 6, 11, \[Beta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[2, 3, 6, 11, \[Gamma]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[2, 3, 7, 8, 11], R[1, 4, 6, 7, \[Beta]1]*
     R[2, 3, 7, 11, \[Gamma]1], -(R[1, 4, 6, 7, \[Beta]1]*
      R[2, 3, 8, 11, \[Alpha]1]), R[1, 4, 6, 7, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[2, 3, 11, \[Beta]1, \[Delta]1], -2*R[1, 4, 6, 7, \[Beta]1]*
     R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Beta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[3, 4, 6, 11, \[Gamma]1], 
    R[1, 4, 6, 7, \[Beta]1]*R[3, 4, 7, 8, 11], R[1, 4, 6, 7, \[Beta]1]*
     R[3, 4, 7, 11, \[Gamma]1], -(R[1, 4, 6, 7, \[Beta]1]*
      R[3, 4, 8, 11, \[Alpha]1]), R[1, 4, 6, 7, \[Beta]1]*
     R[3, 4, 11, \[Alpha]1, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], -2*R[1, 4, 6, 7, \[Beta]1]*
     R[3, 4, 11, \[Gamma]1, \[Delta]1], R[1, 4, 6, 7, \[Beta]1]*
     R[4, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1]), 
    -(R[1, 4, 6, 7, \[Beta]1]*R[4, 7, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 4, 6, 7, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*((twB[1, 4, 8, Xb]*twB[5, 6, 7, Xa] - twB[1, 4, 8, Xa]*
         twB[5, 6, 7, Xb])*twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
       (-(twB[1, 4, 5, Xb]*twB[6, 7, 8, Xa]) + twB[1, 4, 5, Xa]*
         twB[6, 7, 8, Xb]) + (twB[1, 4, 5, Xb]*twB[5, 6, 7, Xa] - 
        twB[1, 4, 5, Xa]*twB[5, 6, 7, Xb])*twB[6, 8, 9, 10] - 
      (-(twB[1, 4, 5, Xb]*twB[5, 6, 7, Xa]) + twB[1, 4, 5, Xa]*
         twB[5, 6, 7, Xb])*twB[6, 8, 9, 10])/(twB[1, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  {{R[1, 2, 5, 11, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2], 
    -(R[1, 2, 5, 11, \[Beta]2]*R[1, 4, 5, 8, \[Gamma]2]), 
    -(R[1, 2, 7, 8, 11]*R[1, 4, 5, 8, \[Gamma]2]), 
    -(R[1, 2, 7, 11, \[Gamma]2]*R[1, 4, 5, 8, \[Gamma]2]), 
    R[1, 2, 8, 11, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2], 
    -2*R[1, 2, 11, \[Alpha]2, \[Delta]2]*R[1, 4, 5, 8, \[Gamma]2], 
    R[1, 2, 11, \[Beta]2, \[Delta]2]*R[1, 4, 5, 8, \[Gamma]2], 
    R[1, 2, 11, \[Gamma]2, \[Delta]2]*R[1, 4, 5, 8, \[Gamma]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Alpha]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 5, 11, \[Beta]2, \[Delta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 7, 8, 11, \[Delta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[1, 7, 11, \[Gamma]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[1, 8, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 5, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 5, 11, \[Beta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 7, 8, 11]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 7, 11, \[Gamma]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 8, 11, \[Alpha]2], 
    -2*R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 11, \[Gamma]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Alpha]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 5, 11, \[Beta]2]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 7, 8, 11]), 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 7, 11, \[Gamma]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 8, 11, \[Alpha]2], 
    -2*R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Alpha]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[3, 4, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 5, 11, \[Beta]2, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 7, 8, 11, \[Delta]2], 
    R[1, 4, 5, 8, \[Gamma]2]*R[4, 7, 11, \[Gamma]2, \[Delta]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[4, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Gamma]2], 
    -(R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Alpha]2, \[Delta]2]), 
    R[1, 4, 5, 8, \[Gamma]2]*R[7, 8, 11, \[Gamma]2, \[Delta]2]}, 
   ((twB[1, 4, 7, Xb]*twB[5, 6, 8, Xa] - twB[1, 4, 7, Xa]*twB[5, 6, 8, Xb])*
      twB[5, 6, 9, 10] - twB[5, 6, 9, 10]*
      (-(twB[1, 4, 6, Xb]*twB[5, 7, 8, Xa]) + twB[1, 4, 6, Xa]*
        twB[5, 7, 8, Xb]) - (twB[1, 4, 6, Xb]*twB[5, 6, 8, Xa] - 
       twB[1, 4, 6, Xa]*twB[5, 6, 8, Xb])*twB[5, 7, 9, 10] + 
     (-(twB[1, 4, 6, Xb]*twB[5, 6, 8, Xa]) + twB[1, 4, 6, Xa]*
        twB[5, 6, 8, Xb])*twB[5, 7, 9, 10])/(2*twB[1, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
       twB[5, 6, Xa, Xb])] - Li2[1 - (twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])] - 
   (log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])/
       (twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])])/2 - 
   (log[(twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
        twB[5, 6, Xa, Xb])]*log[(twB[1, 4, 5, 8]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{7, 6}, {4, 1, 5}], 
   \[Delta]1 -> cap[{4, 1}, {7, 6, 5}], \[Alpha]2 -> cap[{8, 5}, {1, 4, 6}], 
   \[Beta]2 -> 6, \[Gamma]2 -> 6, \[Delta]2 -> cap[{1, 4}, {8, 5, 6}]}, 
  TwoMH}, {{{-(R[1, 4, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 7, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 5, 8, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 6, 7, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 7, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], R[3, 4, 5, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], R[3, 4, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 7, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[3, 4, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 5, 8, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 6, 7, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 7, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 8, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*(-(twB[2, 3, 9, 10]*(twB[1, 7, 8, Xb]*twB[2, 5, 6, Xa] - 
         twB[1, 7, 8, Xa]*twB[2, 5, 6, Xb])) + twB[2, 3, 9, 10]*
       (twB[1, 5, 6, Xb]*twB[2, 7, 8, Xa] - twB[1, 5, 6, Xa]*
         twB[2, 7, 8, Xb]) - twB[1, 3, 9, 10]*
       (twB[2, 5, 6, Xb]*twB[2, 7, 8, Xa] - twB[2, 5, 6, Xa]*
         twB[2, 7, 8, Xb]) + twB[1, 3, 9, 10]*
       (-(twB[2, 5, 6, Xb]*twB[2, 7, 8, Xa]) + twB[2, 5, 6, Xa]*
         twB[2, 7, 8, Xb]) + twB[1, 2, 9, 10]*
       (-(twB[2, 7, 8, Xb]*twB[3, 5, 6, Xa]) + twB[2, 7, 8, Xa]*
         twB[3, 5, 6, Xb]) - twB[1, 2, 9, 10]*
       (-(twB[2, 5, 6, Xb]*twB[3, 7, 8, Xa]) + twB[2, 5, 6, Xa]*
         twB[3, 7, 8, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2], 
    2*v*R[1, 2, 7, 8, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2]}, 
   -1/2*(-(twB[2, 6, 9, 10]*(twB[1, 2, 3, 8]*twB[5, 7, Xa, Xb] - 
         twB[1, 2, 3, 7]*twB[5, 8, Xa, Xb])) + twB[2, 8, 9, 10]*
       (-(twB[1, 2, 3, 6]*twB[5, 7, Xa, Xb]) + twB[1, 2, 3, 5]*
         twB[6, 7, Xa, Xb]) - twB[2, 7, 9, 10]*
       (-(twB[1, 2, 3, 6]*twB[5, 8, Xa, Xb]) + twB[1, 2, 3, 5]*
         twB[6, 8, Xa, Xb]) + twB[2, 5, 9, 10]*
       (twB[1, 2, 3, 8]*twB[6, 7, Xa, Xb] - twB[1, 2, 3, 7]*
         twB[6, 8, Xa, Xb]))/(twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
      twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
       twB[2, 3, 7, 8])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/
      (twB[1, 2, 5, 6]*twB[2, 3, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 7, 8]*twB[2, 3, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[2, 3, 7, 8])] + 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*
        twB[2, 3, Xa, Xb])]*log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[2, 3, 7, 8]*twB[5, 6, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 7, 8]*twB[2, 3, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[2, 3, 7, 8])]*log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 2, 5, 6]*twB[7, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{6, 5}, {7, 8, 2}], 
   \[Delta]1 -> cap[{7, 8}, {6, 5, 2}], 
   \[Alpha]2 -> cap[{1, 2}, {8, 7, cap[{5, 6}, {3, 2, 1}]}], 
   \[Beta]2 -> cap[{3, 2}, {5, 6, cap[{8, 7}, {1, 2, 3}]}], 
   \[Gamma]2 -> cap[{5, 6}, {3, 2, 1}], \[Delta]2 -> cap[{8, 7}, {1, 2, 3}], 
   v -> (twB[1, 2, 7, 8]*twB[2, 3, 5, 6])/(twB[1, 2, 5, 6]*twB[2, 3, 7, 8])}, 
  ThreeM}, {{{-(R[1, 4, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 4, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1], R[1, 4, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[1, 5, 6, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 6, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 7, 8, 11, \[Alpha]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 7, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[3, 4, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 4, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[3, 4, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 5, 6, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 5, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 7, 8, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 8, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1])}, 
   (twB[2, 3, 9, 10]*(-(twB[1, 6, 7, Xb]*twB[2, 5, 8, Xa]) + 
       twB[1, 6, 7, Xa]*twB[2, 5, 8, Xb]) - twB[2, 3, 9, 10]*
      (-(twB[1, 5, 8, Xb]*twB[2, 6, 7, Xa]) + twB[1, 5, 8, Xa]*
        twB[2, 6, 7, Xb]) - twB[1, 3, 9, 10]*
      (twB[2, 5, 8, Xb]*twB[2, 6, 7, Xa] - twB[2, 5, 8, Xa]*
        twB[2, 6, 7, Xb]) + twB[1, 3, 9, 10]*
      (-(twB[2, 5, 8, Xb]*twB[2, 6, 7, Xa]) + twB[2, 5, 8, Xa]*
        twB[2, 6, 7, Xb]) - twB[1, 2, 9, 10]*
      (twB[2, 6, 7, Xb]*twB[3, 5, 8, Xa] - twB[2, 6, 7, Xa]*
        twB[3, 5, 8, Xb]) + twB[1, 2, 9, 10]*
      (twB[2, 5, 8, Xb]*twB[3, 6, 7, Xa] - twB[2, 5, 8, Xa]*
        twB[3, 6, 7, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2], 
    -2*v*R[1, 2, 5, 8, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2]}, 
   (-(twB[2, 8, 9, 10]*(twB[1, 2, 3, 7]*twB[5, 6, Xa, Xb] - 
        twB[1, 2, 3, 6]*twB[5, 7, Xa, Xb])) - twB[2, 7, 9, 10]*
      (twB[1, 2, 3, 8]*twB[5, 6, Xa, Xb] + twB[1, 2, 3, 5]*
        twB[6, 8, Xa, Xb]) + twB[2, 6, 9, 10]*
      (twB[1, 2, 3, 8]*twB[5, 7, Xa, Xb] + twB[1, 2, 3, 5]*
        twB[7, 8, Xa, Xb]) + twB[2, 5, 9, 10]*
      (-(twB[1, 2, 3, 7]*twB[6, 8, Xa, Xb]) + twB[1, 2, 3, 6]*
        twB[7, 8, Xa, Xb]))/(2*twB[1, 2, 9, 10]*twB[2, 3, 9, 10]*
     twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 8]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
       twB[2, 3, 5, 8])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/
      (twB[1, 2, 6, 7]*twB[2, 3, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 5, 8]*twB[2, 3, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[2, 3, 5, 8])] + 
   (log[(twB[1, 2, 5, 8]*twB[2, 3, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[2, 3, 5, 8])]*log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 2, 6, 7]*twB[5, 8, Xa, Xb])])/2 + 
   (log[(twB[1, 2, Xa, Xb]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*
        twB[2, 3, Xa, Xb])]*log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[2, 3, 5, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 2, \[Beta]1 -> 2, \[Gamma]1 -> cap[{7, 6}, {8, 5, 2}], 
   \[Delta]1 -> cap[{8, 5}, {7, 6, 2}], 
   \[Alpha]2 -> cap[{1, 2}, {5, 8, cap[{6, 7}, {3, 2, 1}]}], 
   \[Beta]2 -> cap[{3, 2}, {6, 7, cap[{5, 8}, {1, 2, 3}]}], 
   \[Gamma]2 -> cap[{6, 7}, {3, 2, 1}], \[Delta]2 -> cap[{5, 8}, {1, 2, 3}], 
   v -> (twB[1, 2, 5, 8]*twB[2, 3, 6, 7])/(twB[1, 2, 6, 7]*twB[2, 3, 5, 8])}, 
  ThreeM}, {{{R[1, 2, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], R[1, 2, 6, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 7, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[1, 2, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[1, 4, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 7, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 4, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 5, 8, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 5, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 6, 7, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 7, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[2, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 5, 8, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[4, 5, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 6, 7, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[4, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 7, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[4, 8, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   -1/2*(-(twB[3, 4, 9, 10]*(twB[2, 7, 8, Xb]*twB[3, 5, 6, Xa] - 
         twB[2, 7, 8, Xa]*twB[3, 5, 6, Xb])) + twB[3, 4, 9, 10]*
       (twB[2, 5, 6, Xb]*twB[3, 7, 8, Xa] - twB[2, 5, 6, Xa]*
         twB[3, 7, 8, Xb]) - twB[2, 4, 9, 10]*
       (twB[3, 5, 6, Xb]*twB[3, 7, 8, Xa] - twB[3, 5, 6, Xa]*
         twB[3, 7, 8, Xb]) + twB[2, 4, 9, 10]*
       (-(twB[3, 5, 6, Xb]*twB[3, 7, 8, Xa]) + twB[3, 5, 6, Xa]*
         twB[3, 7, 8, Xb]) + twB[2, 3, 9, 10]*
       (-(twB[3, 7, 8, Xb]*twB[4, 5, 6, Xa]) + twB[3, 7, 8, Xa]*
         twB[4, 5, 6, Xb]) - twB[2, 3, 9, 10]*
       (-(twB[3, 5, 6, Xb]*twB[4, 7, 8, Xa]) + twB[3, 5, 6, Xa]*
         twB[4, 7, 8, Xb]))/(twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 5, 6, \[Alpha]2], 
    2*v*R[2, 3, 7, 8, \[Gamma]2]*R[3, 4, 5, 6, \[Alpha]2]}, 
   -1/2*(-(twB[3, 6, 9, 10]*(twB[2, 3, 4, 8]*twB[5, 7, Xa, Xb] - 
         twB[2, 3, 4, 7]*twB[5, 8, Xa, Xb])) + twB[3, 8, 9, 10]*
       (-(twB[2, 3, 4, 6]*twB[5, 7, Xa, Xb]) + twB[2, 3, 4, 5]*
         twB[6, 7, Xa, Xb]) - twB[3, 7, 9, 10]*
       (-(twB[2, 3, 4, 6]*twB[5, 8, Xa, Xb]) + twB[2, 3, 4, 5]*
         twB[6, 8, Xa, Xb]) + twB[3, 5, 9, 10]*
       (twB[2, 3, 4, 8]*twB[6, 7, Xa, Xb] - twB[2, 3, 4, 7]*
         twB[6, 8, Xa, Xb]))/(twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
      twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 7, 8]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
       twB[3, 4, 7, 8])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/
      (twB[2, 3, 5, 6]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 7, 8]*twB[3, 4, Xa, Xb])/(twB[2, 3, Xa, Xb]*
       twB[3, 4, 7, 8])] + 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[3, 4, 7, 8]*twB[5, 6, Xa, Xb])])/2 + 
   (log[(twB[2, 3, 7, 8]*twB[3, 4, Xa, Xb])/(twB[2, 3, Xa, Xb]*
        twB[3, 4, 7, 8])]*log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[2, 3, 5, 6]*twB[7, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{6, 5}, {7, 8, 3}], 
   \[Delta]1 -> cap[{7, 8}, {6, 5, 3}], 
   \[Alpha]2 -> cap[{2, 3}, {8, 7, cap[{5, 6}, {4, 3, 2}]}], 
   \[Beta]2 -> cap[{4, 3}, {5, 6, cap[{8, 7}, {2, 3, 4}]}], 
   \[Gamma]2 -> cap[{5, 6}, {4, 3, 2}], \[Delta]2 -> cap[{8, 7}, {2, 3, 4}], 
   v -> (twB[2, 3, 7, 8]*twB[3, 4, 5, 6])/(twB[2, 3, 5, 6]*twB[3, 4, 7, 8])}, 
  ThreeM}, {{{R[1, 2, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 2, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 4, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 4, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 4, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 4, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1], R[1, 4, 7, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 4, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 4, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[2, 5, 6, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 5, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 6, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 7, 8, 11, \[Alpha]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 7, 11, \[Alpha]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 8, 11, \[Alpha]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[4, 5, 6, 11, \[Beta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[4, 5, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[4, 6, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[4, 7, 8, 11, \[Beta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[4, 7, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[4, 8, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[5, 6, 7, 8, \[Beta]1]*
     R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1])}, 
   (twB[3, 4, 9, 10]*(-(twB[2, 6, 7, Xb]*twB[3, 5, 8, Xa]) + 
       twB[2, 6, 7, Xa]*twB[3, 5, 8, Xb]) - twB[3, 4, 9, 10]*
      (-(twB[2, 5, 8, Xb]*twB[3, 6, 7, Xa]) + twB[2, 5, 8, Xa]*
        twB[3, 6, 7, Xb]) - twB[2, 4, 9, 10]*
      (twB[3, 5, 8, Xb]*twB[3, 6, 7, Xa] - twB[3, 5, 8, Xa]*
        twB[3, 6, 7, Xb]) + twB[2, 4, 9, 10]*
      (-(twB[3, 5, 8, Xb]*twB[3, 6, 7, Xa]) + twB[3, 5, 8, Xa]*
        twB[3, 6, 7, Xb]) - twB[2, 3, 9, 10]*
      (twB[3, 6, 7, Xb]*twB[4, 5, 8, Xa] - twB[3, 6, 7, Xa]*
        twB[4, 5, 8, Xb]) + twB[2, 3, 9, 10]*
      (twB[3, 5, 8, Xb]*twB[4, 6, 7, Xa] - twB[3, 5, 8, Xa]*
        twB[4, 6, 7, Xb]))/(2*twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
     twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{2*R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 6, 7, \[Alpha]2], 
    -2*v*R[2, 3, 5, 8, \[Gamma]2]*R[3, 4, 6, 7, \[Alpha]2]}, 
   (-(twB[3, 8, 9, 10]*(twB[2, 3, 4, 7]*twB[5, 6, Xa, Xb] - 
        twB[2, 3, 4, 6]*twB[5, 7, Xa, Xb])) - twB[3, 7, 9, 10]*
      (twB[2, 3, 4, 8]*twB[5, 6, Xa, Xb] + twB[2, 3, 4, 5]*
        twB[6, 8, Xa, Xb]) + twB[3, 6, 9, 10]*
      (twB[2, 3, 4, 8]*twB[5, 7, Xa, Xb] + twB[2, 3, 4, 5]*
        twB[7, 8, Xa, Xb]) + twB[3, 5, 9, 10]*
      (-(twB[2, 3, 4, 7]*twB[6, 8, Xa, Xb]) + twB[2, 3, 4, 6]*
        twB[7, 8, Xa, Xb]))/(2*twB[2, 3, 9, 10]*twB[3, 4, 9, 10]*
     twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[2, 3, 5, 8]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
       twB[3, 4, 5, 8])] - Li2[1 - (twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/
      (twB[2, 3, 6, 7]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 5, 8]*twB[3, 4, Xa, Xb])/(twB[2, 3, Xa, Xb]*
       twB[3, 4, 5, 8])] + 
   (log[(twB[2, 3, 5, 8]*twB[3, 4, Xa, Xb])/(twB[2, 3, Xa, Xb]*
        twB[3, 4, 5, 8])]*log[(twB[2, 3, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[2, 3, 6, 7]*twB[5, 8, Xa, Xb])])/2 + 
   (log[(twB[2, 3, Xa, Xb]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[3, 4, 5, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 3, \[Beta]1 -> 3, \[Gamma]1 -> cap[{7, 6}, {8, 5, 3}], 
   \[Delta]1 -> cap[{8, 5}, {7, 6, 3}], 
   \[Alpha]2 -> cap[{2, 3}, {5, 8, cap[{6, 7}, {4, 3, 2}]}], 
   \[Beta]2 -> cap[{4, 3}, {6, 7, cap[{5, 8}, {2, 3, 4}]}], 
   \[Gamma]2 -> cap[{6, 7}, {4, 3, 2}], \[Delta]2 -> cap[{5, 8}, {2, 3, 4}], 
   v -> (twB[2, 3, 5, 8]*twB[3, 4, 6, 7])/(twB[2, 3, 6, 7]*twB[3, 4, 5, 8])}, 
  ThreeM}, {{{R[1, 2, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], R[1, 2, 6, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 7, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[1, 2, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 2, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 2, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 2, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 5, 8, 11, \[Beta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 6, 7, 11, \[Beta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[1, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[1, 7, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[1, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[2, 3, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 3, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 3, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], R[2, 3, 6, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 7, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[2, 3, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 3, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[3, 5, 8, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[3, 5, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 6, 7, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[3, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[3, 8, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[5, 6, 7, 8, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   (-(twB[3, 4, 9, 10]*(twB[1, 7, 8, Xb]*twB[4, 5, 6, Xa] - 
        twB[1, 7, 8, Xa]*twB[4, 5, 6, Xb])) + twB[1, 4, 9, 10]*
      (twB[3, 7, 8, Xb]*twB[4, 5, 6, Xa] - twB[3, 7, 8, Xa]*
        twB[4, 5, 6, Xb]) + twB[3, 4, 9, 10]*
      (twB[1, 5, 6, Xb]*twB[4, 7, 8, Xa] - twB[1, 5, 6, Xa]*
        twB[4, 7, 8, Xb]) - twB[1, 4, 9, 10]*
      (twB[3, 5, 6, Xb]*twB[4, 7, 8, Xa] - twB[3, 5, 6, Xa]*
        twB[4, 7, 8, Xb]) + twB[1, 3, 9, 10]*
      (twB[4, 5, 6, Xb]*twB[4, 7, 8, Xa] - twB[4, 5, 6, Xa]*
        twB[4, 7, 8, Xb]) - twB[1, 3, 9, 10]*
      (-(twB[4, 5, 6, Xb]*twB[4, 7, 8, Xa]) + twB[4, 5, 6, Xa]*
        twB[4, 7, 8, Xb]))/(2*twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 4, 5, 6, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -2*v*R[1, 4, 5, 6, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2]}, 
   (-(twB[4, 6, 9, 10]*(twB[1, 3, 4, 8]*twB[5, 7, Xa, Xb] - 
        twB[1, 3, 4, 7]*twB[5, 8, Xa, Xb])) + twB[4, 8, 9, 10]*
      (-(twB[1, 3, 4, 6]*twB[5, 7, Xa, Xb]) + twB[1, 3, 4, 5]*
        twB[6, 7, Xa, Xb]) - twB[4, 7, 9, 10]*
      (-(twB[1, 3, 4, 6]*twB[5, 8, Xa, Xb]) + twB[1, 3, 4, 5]*
        twB[6, 8, Xa, Xb]) + twB[4, 5, 9, 10]*
      (twB[1, 3, 4, 8]*twB[6, 7, Xa, Xb] - twB[1, 3, 4, 7]*
        twB[6, 8, Xa, Xb]))/(2*twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, 7, 8])/(twB[1, 4, 7, 8]*
       twB[3, 4, 5, 6])] - Li2[1 - (twB[1, 4, Xa, Xb]*twB[3, 4, 7, 8])/
      (twB[1, 4, 7, 8]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 5, 6])] + 
   (log[(twB[1, 4, 5, 6]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 5, 6])]*log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 4, 7, 8]*twB[5, 6, Xa, Xb])])/2 + 
   (log[(twB[1, 4, Xa, Xb]*twB[3, 4, 7, 8])/(twB[1, 4, 7, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[3, 4, 5, 6]*twB[7, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{6, 5}, {7, 8, 4}], 
   \[Delta]1 -> cap[{7, 8}, {6, 5, 4}], 
   \[Alpha]2 -> cap[{3, 4}, {8, 7, cap[{5, 6}, {1, 4, 3}]}], 
   \[Beta]2 -> cap[{1, 4}, {5, 6, cap[{8, 7}, {3, 4, 1}]}], 
   \[Gamma]2 -> cap[{5, 6}, {1, 4, 3}], \[Delta]2 -> cap[{8, 7}, {3, 4, 1}], 
   v -> (twB[1, 4, 5, 6]*twB[3, 4, 7, 8])/(twB[1, 4, 7, 8]*twB[3, 4, 5, 6])}, 
  ThreeM}, {{{R[1, 2, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 2, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 2, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[1, 2, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 2, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 2, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[1, 5, 6, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 5, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 7, 8, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[1, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[1, 8, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], R[2, 3, 5, 11, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 6, 11, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[2, 3, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 5, 6, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 5, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 7, 8, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*(twB[3, 4, 9, 10]*(-(twB[1, 6, 7, Xb]*twB[4, 5, 8, Xa]) + 
        twB[1, 6, 7, Xa]*twB[4, 5, 8, Xb]) - twB[1, 4, 9, 10]*
       (-(twB[3, 6, 7, Xb]*twB[4, 5, 8, Xa]) + twB[3, 6, 7, Xa]*
         twB[4, 5, 8, Xb]) - twB[3, 4, 9, 10]*
       (-(twB[1, 5, 8, Xb]*twB[4, 6, 7, Xa]) + twB[1, 5, 8, Xa]*
         twB[4, 6, 7, Xb]) + twB[1, 4, 9, 10]*
       (-(twB[3, 5, 8, Xb]*twB[4, 6, 7, Xa]) + twB[3, 5, 8, Xa]*
         twB[4, 6, 7, Xb]) + twB[1, 3, 9, 10]*
       (twB[4, 5, 8, Xb]*twB[4, 6, 7, Xa] - twB[4, 5, 8, Xa]*
         twB[4, 6, 7, Xb]) - twB[1, 3, 9, 10]*
       (-(twB[4, 5, 8, Xb]*twB[4, 6, 7, Xa]) + twB[4, 5, 8, Xa]*
         twB[4, 6, 7, Xb]))/(twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 4, 6, 7, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2], 
    2*v*R[1, 4, 6, 7, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2]}, 
   -1/2*(-(twB[4, 8, 9, 10]*(twB[1, 3, 4, 7]*twB[5, 6, Xa, Xb] - 
         twB[1, 3, 4, 6]*twB[5, 7, Xa, Xb])) - twB[4, 7, 9, 10]*
       (twB[1, 3, 4, 8]*twB[5, 6, Xa, Xb] + twB[1, 3, 4, 5]*
         twB[6, 8, Xa, Xb]) + twB[4, 6, 9, 10]*
       (twB[1, 3, 4, 8]*twB[5, 7, Xa, Xb] + twB[1, 3, 4, 5]*
         twB[7, 8, Xa, Xb]) + twB[4, 5, 9, 10]*
       (-(twB[1, 3, 4, 7]*twB[6, 8, Xa, Xb]) + twB[1, 3, 4, 6]*
         twB[7, 8, Xa, Xb]))/(twB[1, 4, 9, 10]*twB[3, 4, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, 5, 8])/(twB[1, 4, 5, 8]*
       twB[3, 4, 6, 7])] - Li2[1 - (twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])/
      (twB[1, 4, 5, 8]*twB[3, 4, Xa, Xb])] - 
   Li2[1 - (twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
       twB[3, 4, 6, 7])] + 
   (log[(twB[1, 4, Xa, Xb]*twB[3, 4, 5, 8])/(twB[1, 4, 5, 8]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[3, 4, 6, 7]*twB[5, 8, Xa, Xb])])/2 + 
   (log[(twB[1, 4, 6, 7]*twB[3, 4, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[3, 4, 6, 7])]*log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 4, 5, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 4, \[Beta]1 -> 4, \[Gamma]1 -> cap[{7, 6}, {8, 5, 4}], 
   \[Delta]1 -> cap[{8, 5}, {7, 6, 4}], 
   \[Alpha]2 -> cap[{3, 4}, {5, 8, cap[{6, 7}, {1, 4, 3}]}], 
   \[Beta]2 -> cap[{1, 4}, {6, 7, cap[{5, 8}, {3, 4, 1}]}], 
   \[Gamma]2 -> cap[{6, 7}, {1, 4, 3}], \[Delta]2 -> cap[{5, 8}, {3, 4, 1}], 
   v -> (twB[1, 4, 6, 7]*twB[3, 4, 5, 8])/(twB[1, 4, 5, 8]*twB[3, 4, 6, 7])}, 
  ThreeM}, {{{R[2, 3, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 3, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 3, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], R[2, 3, 6, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 7, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[2, 3, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 3, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 3, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 3, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 5, 8, 11, \[Beta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 5, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 6, 7, 11, \[Beta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[2, 6, 11, \[Beta]1, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[2, 7, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[2, 8, 11, \[Beta]1, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], R[3, 4, 5, 8, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 4, 5, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[3, 4, 6, 7, 11]*R[5, 6, 7, 8, \[Beta]1], R[3, 4, 6, 11, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 4, 7, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[3, 4, 8, 11, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[3, 4, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 4, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[3, 4, 11, \[Beta]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 4, 11, \[Beta]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[4, 5, 8, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[4, 5, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[4, 6, 7, 11, \[Alpha]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[4, 6, 11, \[Alpha]1, \[Gamma]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[4, 7, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[4, 8, 11, \[Alpha]1, \[Delta]1]*
      R[5, 6, 7, 8, \[Beta]1]), R[5, 6, 7, 8, \[Beta]1]*
     R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 8, 11, \[Gamma]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[6, 7, 11, \[Gamma]1, \[Delta]1]}, 
   ((twB[1, 5, 6, Xb]*twB[1, 7, 8, Xa] - twB[1, 5, 6, Xa]*twB[1, 7, 8, Xb])*
      twB[2, 4, 9, 10] - (-(twB[1, 5, 6, Xb]*twB[1, 7, 8, Xa]) + 
       twB[1, 5, 6, Xa]*twB[1, 7, 8, Xb])*twB[2, 4, 9, 10] - 
     twB[1, 4, 9, 10]*(-(twB[1, 7, 8, Xb]*twB[2, 5, 6, Xa]) + 
       twB[1, 7, 8, Xa]*twB[2, 5, 6, Xb]) + twB[1, 4, 9, 10]*
      (-(twB[1, 5, 6, Xb]*twB[2, 7, 8, Xa]) + twB[1, 5, 6, Xa]*
        twB[2, 7, 8, Xb]) + twB[1, 2, 9, 10]*
      (-(twB[1, 7, 8, Xb]*twB[4, 5, 6, Xa]) + twB[1, 7, 8, Xa]*
        twB[4, 5, 6, Xb]) - twB[1, 2, 9, 10]*
      (-(twB[1, 5, 6, Xb]*twB[4, 7, 8, Xa]) + twB[1, 5, 6, Xa]*
        twB[4, 7, 8, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 2, 5, 6, \[Alpha]2]*R[1, 4, 7, 8, \[Gamma]2], 
    -2*v*R[1, 2, 5, 6, \[Alpha]2]*R[1, 4, 7, 8, \[Gamma]2]}, 
   (-(twB[1, 6, 9, 10]*(twB[1, 2, 4, 8]*twB[5, 7, Xa, Xb] - 
        twB[1, 2, 4, 7]*twB[5, 8, Xa, Xb])) + twB[1, 8, 9, 10]*
      (-(twB[1, 2, 4, 6]*twB[5, 7, Xa, Xb]) + twB[1, 2, 4, 5]*
        twB[6, 7, Xa, Xb]) - twB[1, 7, 9, 10]*
      (-(twB[1, 2, 4, 6]*twB[5, 8, Xa, Xb]) + twB[1, 2, 4, 5]*
        twB[6, 8, Xa, Xb]) + twB[1, 5, 9, 10]*
      (twB[1, 2, 4, 8]*twB[6, 7, Xa, Xb] - twB[1, 2, 4, 7]*
        twB[6, 8, Xa, Xb]))/(2*twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
     twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, 7, 8])/(twB[1, 2, 7, 8]*
       twB[1, 4, 5, 6])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[1, 4, 7, 8])/
      (twB[1, 2, 7, 8]*twB[1, 4, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 5, 6])] + 
   (log[(twB[1, 2, 5, 6]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 5, 6])]*log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 2, 7, 8]*twB[5, 6, Xa, Xb])])/2 + 
   (log[(twB[1, 2, Xa, Xb]*twB[1, 4, 7, 8])/(twB[1, 2, 7, 8]*
        twB[1, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 4, 5, 6]*twB[7, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{6, 5}, {7, 8, 1}], 
   \[Delta]1 -> cap[{7, 8}, {6, 5, 1}], 
   \[Alpha]2 -> cap[{4, 1}, {8, 7, cap[{5, 6}, {2, 1, 4}]}], 
   \[Beta]2 -> cap[{2, 1}, {5, 6, cap[{8, 7}, {4, 1, 2}]}], 
   \[Gamma]2 -> cap[{5, 6}, {2, 1, 4}], \[Delta]2 -> cap[{8, 7}, {4, 1, 2}], 
   v -> (twB[1, 2, 5, 6]*twB[1, 4, 7, 8])/(twB[1, 2, 7, 8]*twB[1, 4, 5, 6])}, 
  ThreeM}, {{{R[2, 3, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 3, 5, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 3, 6, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[2, 3, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[2, 3, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 3, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 3, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 3, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[2, 5, 6, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 5, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 6, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 7, 8, 11, \[Beta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[2, 7, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[2, 8, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 5, 6, 11]*R[5, 6, 7, 8, \[Beta]1], R[3, 4, 5, 11, \[Delta]1]*
     R[5, 6, 7, 8, \[Beta]1], -(R[3, 4, 6, 11, \[Gamma]1]*
      R[5, 6, 7, 8, \[Beta]1]), -(R[3, 4, 7, 8, 11]*R[5, 6, 7, 8, \[Beta]1]), 
    -(R[3, 4, 7, 11, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 8, 11, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[3, 4, 11, \[Beta]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[3, 4, 11, \[Beta]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[4, 5, 6, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 5, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[4, 6, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 7, 8, 11, \[Alpha]1]*R[5, 6, 7, 8, \[Beta]1], 
    -(R[4, 7, 11, \[Alpha]1, \[Gamma]1]*R[5, 6, 7, 8, \[Beta]1]), 
    R[4, 8, 11, \[Alpha]1, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1], 
    R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[5, 6, 11, \[Gamma]1, \[Delta]1]), 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[5, 6, 7, 8, \[Beta]1]*R[7, 8, 11, \[Gamma]1, \[Delta]1])}, 
   -1/2*((twB[1, 5, 8, Xb]*twB[1, 6, 7, Xa] - twB[1, 5, 8, Xa]*
         twB[1, 6, 7, Xb])*twB[2, 4, 9, 10] - 
      (-(twB[1, 5, 8, Xb]*twB[1, 6, 7, Xa]) + twB[1, 5, 8, Xa]*
         twB[1, 6, 7, Xb])*twB[2, 4, 9, 10] + twB[1, 4, 9, 10]*
       (twB[1, 6, 7, Xb]*twB[2, 5, 8, Xa] - twB[1, 6, 7, Xa]*
         twB[2, 5, 8, Xb]) - twB[1, 4, 9, 10]*
       (twB[1, 5, 8, Xb]*twB[2, 6, 7, Xa] - twB[1, 5, 8, Xa]*
         twB[2, 6, 7, Xb]) - twB[1, 2, 9, 10]*
       (twB[1, 6, 7, Xb]*twB[4, 5, 8, Xa] - twB[1, 6, 7, Xa]*
         twB[4, 5, 8, Xb]) + twB[1, 2, 9, 10]*
       (twB[1, 5, 8, Xb]*twB[4, 6, 7, Xa] - twB[1, 5, 8, Xa]*
         twB[4, 6, 7, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 6, 7, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2], 
    2*v*R[1, 2, 6, 7, \[Alpha]2]*R[1, 4, 5, 8, \[Gamma]2]}, 
   -1/2*(-(twB[1, 8, 9, 10]*(twB[1, 2, 4, 7]*twB[5, 6, Xa, Xb] - 
         twB[1, 2, 4, 6]*twB[5, 7, Xa, Xb])) - twB[1, 7, 9, 10]*
       (twB[1, 2, 4, 8]*twB[5, 6, Xa, Xb] + twB[1, 2, 4, 5]*
         twB[6, 8, Xa, Xb]) + twB[1, 6, 9, 10]*
       (twB[1, 2, 4, 8]*twB[5, 7, Xa, Xb] + twB[1, 2, 4, 5]*
         twB[7, 8, Xa, Xb]) + twB[1, 5, 9, 10]*
       (-(twB[1, 2, 4, 7]*twB[6, 8, Xa, Xb]) + twB[1, 2, 4, 6]*
         twB[7, 8, Xa, Xb]))/(twB[1, 2, 9, 10]*twB[1, 4, 9, 10]*
      twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, 5, 8])/(twB[1, 2, 5, 8]*
       twB[1, 4, 6, 7])] - Li2[1 - (twB[1, 2, Xa, Xb]*twB[1, 4, 5, 8])/
      (twB[1, 2, 5, 8]*twB[1, 4, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
       twB[1, 4, 6, 7])] + 
   (log[(twB[1, 2, Xa, Xb]*twB[1, 4, 5, 8])/(twB[1, 2, 5, 8]*
        twB[1, 4, Xa, Xb])]*log[(twB[1, 4, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 4, 6, 7]*twB[5, 8, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 6, 7]*twB[1, 4, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[1, 4, 6, 7])]*log[(twB[1, 2, Xa, Xb]*twB[5, 6, 7, 8])/
       (twB[1, 2, 5, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 1, \[Beta]1 -> 1, \[Gamma]1 -> cap[{7, 6}, {8, 5, 1}], 
   \[Delta]1 -> cap[{8, 5}, {7, 6, 1}], 
   \[Alpha]2 -> cap[{4, 1}, {5, 8, cap[{6, 7}, {2, 1, 4}]}], 
   \[Beta]2 -> cap[{2, 1}, {6, 7, cap[{5, 8}, {4, 1, 2}]}], 
   \[Gamma]2 -> cap[{6, 7}, {2, 1, 4}], \[Delta]2 -> cap[{5, 8}, {4, 1, 2}], 
   v -> (twB[1, 2, 6, 7]*twB[1, 4, 5, 8])/(twB[1, 2, 5, 8]*twB[1, 4, 6, 7])}, 
  ThreeM}, {{{-(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 7, 8, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[1, 4, 7, 11, \[Beta]1], R[1, 2, 3, 4, \[Beta]1]*
     R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 5, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 7, 8, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[2, 3, 7, 11, \[Beta]1], R[1, 2, 3, 4, \[Beta]1]*
     R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1])}, 
   -1/2*((twB[1, 2, 7, Xb]*twB[3, 4, 6, Xa] - twB[1, 2, 7, Xa]*
         twB[3, 4, 6, Xb])*twB[5, 6, 9, 10] - 
      (-(twB[1, 2, 6, Xb]*twB[3, 4, 7, Xa]) + twB[1, 2, 6, Xa]*
         twB[3, 4, 7, Xb])*twB[5, 6, 9, 10] - 
      (twB[1, 2, 6, Xb]*twB[3, 4, 6, Xa] - twB[1, 2, 6, Xa]*twB[3, 4, 6, Xb])*
       twB[5, 7, 9, 10] + (-(twB[1, 2, 6, Xb]*twB[3, 4, 6, Xa]) + 
        twB[1, 2, 6, Xa]*twB[3, 4, 6, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[1, 2, 6, Xb]*twB[3, 4, 5, Xa]) + twB[1, 2, 6, Xa]*
         twB[3, 4, 5, Xb])*twB[6, 7, 9, 10] + 
      (twB[1, 2, 5, Xb]*twB[3, 4, 6, Xa] - twB[1, 2, 5, Xa]*twB[3, 4, 6, Xb])*
       twB[6, 7, 9, 10])/(twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*
      twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 6, 7, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2], 
    2*v*R[1, 2, 6, 7, \[Alpha]2]*R[3, 4, 5, 6, \[Gamma]2]}, 
   -1/2*((-(twB[1, 5, 6, 7]*twB[2, 4, Xa, Xb]) + twB[1, 4, Xa, Xb]*
         twB[2, 5, 6, 7])*twB[3, 6, 9, 10] + twB[2, 6, 9, 10]*
       (twB[1, 4, Xa, Xb]*twB[3, 5, 6, 7] - twB[1, 3, Xa, Xb]*
         twB[4, 5, 6, 7]) - twB[1, 6, 9, 10]*
       (twB[2, 4, Xa, Xb]*twB[3, 5, 6, 7] - twB[2, 3, Xa, Xb]*
         twB[4, 5, 6, 7]) - (-(twB[1, 5, 6, 7]*twB[2, 3, Xa, Xb]) + 
        twB[1, 3, Xa, Xb]*twB[2, 5, 6, 7])*twB[4, 6, 9, 10])/
     (twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 6, 7]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
       twB[3, 4, 6, 7])] - Li2[1 - (twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[1, 2, 5, 6]*twB[6, 7, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[3, 4, 6, 7]*
       twB[5, 6, Xa, Xb])] + 
   (log[(twB[1, 2, 6, 7]*twB[5, 6, Xa, Xb])/(twB[1, 2, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 6, 7])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/(twB[1, 2, 5, 6]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, 5, 6]*twB[6, 7, Xa, Xb])/
       (twB[3, 4, 6, 7]*twB[5, 6, Xa, Xb])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{2, 1}, {3, 4, 6}], 
   \[Delta]1 -> cap[{3, 4}, {2, 1, 6}], 
   \[Alpha]2 -> cap[{5, 6}, {4, 3, cap[{1, 2}, {7, 6, 5}]}], 
   \[Beta]2 -> cap[{7, 6}, {1, 2, cap[{4, 3}, {5, 6, 7}]}], 
   \[Gamma]2 -> cap[{1, 2}, {7, 6, 5}], \[Delta]2 -> cap[{4, 3}, {5, 6, 7}], 
   v -> (twB[1, 2, 6, 7]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*twB[3, 4, 6, 7])}, 
  ThreeM}, {{{-(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 7, 8, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[1, 2, 7, 11, \[Beta]1], R[1, 2, 3, 4, \[Beta]1]*
     R[1, 2, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 5, 8, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 5, 11, \[Alpha]1], -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 7, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 7, 11, \[Beta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]}, 
   (-((-(twB[1, 4, 7, Xb]*twB[2, 3, 6, Xa]) + twB[1, 4, 7, Xa]*
         twB[2, 3, 6, Xb])*twB[5, 6, 9, 10]) + 
     (twB[1, 4, 6, Xb]*twB[2, 3, 7, Xa] - twB[1, 4, 6, Xa]*twB[2, 3, 7, Xb])*
      twB[5, 6, 9, 10] - (twB[1, 4, 6, Xb]*twB[2, 3, 6, Xa] - 
       twB[1, 4, 6, Xa]*twB[2, 3, 6, Xb])*twB[5, 7, 9, 10] + 
     (-(twB[1, 4, 6, Xb]*twB[2, 3, 6, Xa]) + twB[1, 4, 6, Xa]*
        twB[2, 3, 6, Xb])*twB[5, 7, 9, 10] + 
     (twB[1, 4, 6, Xb]*twB[2, 3, 5, Xa] - twB[1, 4, 6, Xa]*twB[2, 3, 5, Xb])*
      twB[6, 7, 9, 10] - (-(twB[1, 4, 5, Xb]*twB[2, 3, 6, Xa]) + 
       twB[1, 4, 5, Xa]*twB[2, 3, 6, Xb])*twB[6, 7, 9, 10])/
    (2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2], 
    -2*v*R[1, 4, 5, 6, \[Gamma]2]*R[2, 3, 6, 7, \[Alpha]2]}, 
   (-(twB[1, 6, 9, 10]*(-(twB[2, 5, 6, 7]*twB[3, 4, Xa, Xb]) + 
        twB[2, 4, Xa, Xb]*twB[3, 5, 6, 7])) + twB[3, 6, 9, 10]*
      (-(twB[1, 5, 6, 7]*twB[2, 4, Xa, Xb]) - twB[1, 2, Xa, Xb]*
        twB[4, 5, 6, 7]) - twB[2, 6, 9, 10]*
      (-(twB[1, 5, 6, 7]*twB[3, 4, Xa, Xb]) - twB[1, 3, Xa, Xb]*
        twB[4, 5, 6, 7]) + (twB[1, 3, Xa, Xb]*twB[2, 5, 6, 7] - 
       twB[1, 2, Xa, Xb]*twB[3, 5, 6, 7])*twB[4, 6, 9, 10])/
    (2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[6, 7, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 5, 6]*twB[2, 3, 6, 7])/(twB[1, 4, 6, 7]*
       twB[2, 3, 5, 6])] - Li2[1 - (twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/
      (twB[2, 3, 5, 6]*twB[6, 7, Xa, Xb])] - 
   Li2[1 - (twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])/(twB[1, 4, 6, 7]*
       twB[5, 6, Xa, Xb])] + 
   (log[(twB[2, 3, 6, 7]*twB[5, 6, Xa, Xb])/(twB[2, 3, 5, 6]*
        twB[6, 7, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, 6, 7]*twB[2, 3, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[2, 3, 5, 6])]*log[(twB[1, 4, 5, 6]*twB[6, 7, Xa, Xb])/
       (twB[1, 4, 6, 7]*twB[5, 6, Xa, Xb])])/2, 
  {\[Alpha]1 -> 6, \[Beta]1 -> 6, \[Gamma]1 -> cap[{3, 2}, {4, 1, 6}], 
   \[Delta]1 -> cap[{4, 1}, {3, 2, 6}], 
   \[Alpha]2 -> cap[{5, 6}, {1, 4, cap[{2, 3}, {7, 6, 5}]}], 
   \[Beta]2 -> cap[{7, 6}, {2, 3, cap[{1, 4}, {5, 6, 7}]}], 
   \[Gamma]2 -> cap[{2, 3}, {7, 6, 5}], \[Delta]2 -> cap[{1, 4}, {5, 6, 7}], 
   v -> (twB[1, 4, 5, 6]*twB[2, 3, 6, 7])/(twB[1, 4, 6, 7]*twB[2, 3, 5, 6])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 6, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 6, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 8, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 5, 6, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 6, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 8, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 6, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 8, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1]}, 
   -1/2*((twB[1, 2, 8, Xb]*twB[3, 4, 7, Xa] - twB[1, 2, 8, Xa]*
         twB[3, 4, 7, Xb])*twB[6, 7, 9, 10] - 
      (-(twB[1, 2, 7, Xb]*twB[3, 4, 8, Xa]) + twB[1, 2, 7, Xa]*
         twB[3, 4, 8, Xb])*twB[6, 7, 9, 10] - 
      (twB[1, 2, 7, Xb]*twB[3, 4, 7, Xa] - twB[1, 2, 7, Xa]*twB[3, 4, 7, Xb])*
       twB[6, 8, 9, 10] + (-(twB[1, 2, 7, Xb]*twB[3, 4, 7, Xa]) + 
        twB[1, 2, 7, Xa]*twB[3, 4, 7, Xb])*twB[6, 8, 9, 10] - 
      (-(twB[1, 2, 7, Xb]*twB[3, 4, 6, Xa]) + twB[1, 2, 7, Xa]*
         twB[3, 4, 6, Xb])*twB[7, 8, 9, 10] + 
      (twB[1, 2, 6, Xb]*twB[3, 4, 7, Xa] - twB[1, 2, 6, Xa]*twB[3, 4, 7, Xb])*
       twB[7, 8, 9, 10])/(twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*
      twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 2, 7, 8, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2], 
    2*v*R[1, 2, 7, 8, \[Alpha]2]*R[3, 4, 6, 7, \[Gamma]2]}, 
   -1/2*((-(twB[1, 6, 7, 8]*twB[2, 4, Xa, Xb]) + twB[1, 4, Xa, Xb]*
         twB[2, 6, 7, 8])*twB[3, 7, 9, 10] + twB[2, 7, 9, 10]*
       (twB[1, 4, Xa, Xb]*twB[3, 6, 7, 8] - twB[1, 3, Xa, Xb]*
         twB[4, 6, 7, 8]) - twB[1, 7, 9, 10]*
       (twB[2, 4, Xa, Xb]*twB[3, 6, 7, 8] - twB[2, 3, Xa, Xb]*
         twB[4, 6, 7, 8]) - (-(twB[1, 6, 7, 8]*twB[2, 3, Xa, Xb]) + 
        twB[1, 3, Xa, Xb]*twB[2, 6, 7, 8])*twB[4, 7, 9, 10])/
     (twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 7, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
       twB[3, 4, 7, 8])] - Li2[1 - (twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[1, 2, 6, 7]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[3, 4, 7, 8]*
       twB[6, 7, Xa, Xb])] + 
   (log[(twB[1, 2, 7, 8]*twB[6, 7, Xa, Xb])/(twB[1, 2, 6, 7]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, Xa, Xb]*twB[3, 4, 7, 8])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/(twB[1, 2, 6, 7]*
        twB[3, 4, Xa, Xb])]*log[(twB[3, 4, 6, 7]*twB[7, 8, Xa, Xb])/
       (twB[3, 4, 7, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{2, 1}, {3, 4, 7}], 
   \[Delta]1 -> cap[{3, 4}, {2, 1, 7}], 
   \[Alpha]2 -> cap[{6, 7}, {4, 3, cap[{1, 2}, {8, 7, 6}]}], 
   \[Beta]2 -> cap[{8, 7}, {1, 2, cap[{4, 3}, {6, 7, 8}]}], 
   \[Gamma]2 -> cap[{1, 2}, {8, 7, 6}], \[Delta]2 -> cap[{4, 3}, {6, 7, 8}], 
   v -> (twB[1, 2, 7, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*twB[3, 4, 7, 8])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 6, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 8, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 6, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 8, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 6, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 8, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 5, 6, 11]), R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 5, 8, 11], R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 6, 11, \[Alpha]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 8, 11, \[Beta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 8, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 8, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 8, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 8, 11, \[Beta]1, \[Delta]1])}, 
   (-((-(twB[1, 4, 8, Xb]*twB[2, 3, 7, Xa]) + twB[1, 4, 8, Xa]*
         twB[2, 3, 7, Xb])*twB[6, 7, 9, 10]) + 
     (twB[1, 4, 7, Xb]*twB[2, 3, 8, Xa] - twB[1, 4, 7, Xa]*twB[2, 3, 8, Xb])*
      twB[6, 7, 9, 10] - (twB[1, 4, 7, Xb]*twB[2, 3, 7, Xa] - 
       twB[1, 4, 7, Xa]*twB[2, 3, 7, Xb])*twB[6, 8, 9, 10] + 
     (-(twB[1, 4, 7, Xb]*twB[2, 3, 7, Xa]) + twB[1, 4, 7, Xa]*
        twB[2, 3, 7, Xb])*twB[6, 8, 9, 10] + 
     (twB[1, 4, 7, Xb]*twB[2, 3, 6, Xa] - twB[1, 4, 7, Xa]*twB[2, 3, 6, Xb])*
      twB[7, 8, 9, 10] - (-(twB[1, 4, 6, Xb]*twB[2, 3, 7, Xa]) + 
       twB[1, 4, 6, Xa]*twB[2, 3, 7, Xb])*twB[7, 8, 9, 10])/
    (2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 4, 6, 7, \[Gamma]2]*R[2, 3, 7, 8, \[Alpha]2], 
    -2*v*R[1, 4, 6, 7, \[Gamma]2]*R[2, 3, 7, 8, \[Alpha]2]}, 
   (-(twB[1, 7, 9, 10]*(-(twB[2, 6, 7, 8]*twB[3, 4, Xa, Xb]) + 
        twB[2, 4, Xa, Xb]*twB[3, 6, 7, 8])) + twB[3, 7, 9, 10]*
      (-(twB[1, 6, 7, 8]*twB[2, 4, Xa, Xb]) - twB[1, 2, Xa, Xb]*
        twB[4, 6, 7, 8]) - twB[2, 7, 9, 10]*
      (-(twB[1, 6, 7, 8]*twB[3, 4, Xa, Xb]) - twB[1, 3, Xa, Xb]*
        twB[4, 6, 7, 8]) + (twB[1, 3, Xa, Xb]*twB[2, 6, 7, 8] - 
       twB[1, 2, Xa, Xb]*twB[3, 6, 7, 8])*twB[4, 7, 9, 10])/
    (2*twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[6, 7, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 6, 7]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
       twB[2, 3, 6, 7])] - Li2[1 - (twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/
      (twB[2, 3, 6, 7]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])/(twB[1, 4, 7, 8]*
       twB[6, 7, Xa, Xb])] + 
   (log[(twB[2, 3, 7, 8]*twB[6, 7, Xa, Xb])/(twB[2, 3, 6, 7]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, 7, 8]*twB[2, 3, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[6, 7, Xa, Xb])/(twB[1, 4, Xa, Xb]*
        twB[2, 3, 6, 7])]*log[(twB[1, 4, 6, 7]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, 7, 8]*twB[6, 7, Xa, Xb])])/2, 
  {\[Alpha]1 -> 7, \[Beta]1 -> 7, \[Gamma]1 -> cap[{3, 2}, {4, 1, 7}], 
   \[Delta]1 -> cap[{4, 1}, {3, 2, 7}], 
   \[Alpha]2 -> cap[{6, 7}, {1, 4, cap[{2, 3}, {8, 7, 6}]}], 
   \[Beta]2 -> cap[{8, 7}, {2, 3, cap[{1, 4}, {6, 7, 8}]}], 
   \[Gamma]2 -> cap[{2, 3}, {8, 7, 6}], \[Delta]2 -> cap[{1, 4}, {6, 7, 8}], 
   v -> (twB[1, 4, 6, 7]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*twB[2, 3, 6, 7])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 6, 11], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 5, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 6, 7, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 7, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 6, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 5, 6, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[2, 3, 5, 11, \[Beta]1], R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 6, 7, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 7, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 6, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 7, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1])}, 
   ((twB[1, 2, 8, Xb]*twB[3, 4, 8, Xa] - twB[1, 2, 8, Xa]*twB[3, 4, 8, Xb])*
      twB[5, 7, 9, 10] - (-(twB[1, 2, 8, Xb]*twB[3, 4, 8, Xa]) + 
       twB[1, 2, 8, Xa]*twB[3, 4, 8, Xb])*twB[5, 7, 9, 10] + 
     (-(twB[1, 2, 8, Xb]*twB[3, 4, 7, Xa]) + twB[1, 2, 8, Xa]*
        twB[3, 4, 7, Xb])*twB[5, 8, 9, 10] - 
     (twB[1, 2, 7, Xb]*twB[3, 4, 8, Xa] - twB[1, 2, 7, Xa]*twB[3, 4, 8, Xb])*
      twB[5, 8, 9, 10] - (-(twB[1, 2, 8, Xb]*twB[3, 4, 5, Xa]) + 
       twB[1, 2, 8, Xa]*twB[3, 4, 5, Xb])*twB[7, 8, 9, 10] + 
     (twB[1, 2, 5, Xb]*twB[3, 4, 8, Xa] - twB[1, 2, 5, Xa]*twB[3, 4, 8, Xb])*
      twB[7, 8, 9, 10])/(2*twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*
     twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 2, 5, 8, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2], 
    -2*v*R[1, 2, 5, 8, \[Alpha]2]*R[3, 4, 7, 8, \[Gamma]2]}, 
   ((-(twB[1, 5, 7, 8]*twB[2, 4, Xa, Xb]) + twB[1, 4, Xa, Xb]*
        twB[2, 5, 7, 8])*twB[3, 8, 9, 10] + twB[2, 8, 9, 10]*
      (twB[1, 4, Xa, Xb]*twB[3, 5, 7, 8] - twB[1, 3, Xa, Xb]*
        twB[4, 5, 7, 8]) - twB[1, 8, 9, 10]*
      (twB[2, 4, Xa, Xb]*twB[3, 5, 7, 8] - twB[2, 3, Xa, Xb]*
        twB[4, 5, 7, 8]) - (-(twB[1, 5, 7, 8]*twB[2, 3, Xa, Xb]) + 
       twB[1, 3, Xa, Xb]*twB[2, 5, 7, 8])*twB[4, 8, 9, 10])/
    (2*twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 8]*twB[3, 4, 7, 8])/(twB[1, 2, 7, 8]*
       twB[3, 4, 5, 8])] - Li2[1 - (twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[3, 4, 5, 8]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/(twB[1, 2, 7, 8]*
       twB[5, 8, Xa, Xb])] + 
   (log[(twB[3, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[3, 4, 5, 8]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, 7, 8]*twB[3, 4, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[3, 4, 5, 8])]*log[(twB[1, 2, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[1, 2, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{2, 1}, {3, 4, 8}], 
   \[Delta]1 -> cap[{3, 4}, {2, 1, 8}], 
   \[Alpha]2 -> cap[{7, 8}, {4, 3, cap[{1, 2}, {5, 8, 7}]}], 
   \[Beta]2 -> cap[{5, 8}, {1, 2, cap[{4, 3}, {7, 8, 5}]}], 
   \[Gamma]2 -> cap[{1, 2}, {5, 8, 7}], \[Delta]2 -> cap[{4, 3}, {7, 8, 5}], 
   v -> (twB[1, 2, 5, 8]*twB[3, 4, 7, 8])/(twB[1, 2, 7, 8]*twB[3, 4, 5, 8])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 6, 11], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 5, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 6, 7, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 7, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 6, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 5, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 5, 6, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 5, 11, \[Beta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 6, 7, 11]), R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 7, 11, \[Alpha]1], -(R[1, 2, 3, 4, \[Beta]1]*
      R[3, 4, 11, \[Alpha]1, \[Gamma]1]), R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 6, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 5, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 11, \[Alpha]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 6, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 5, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[5, 6, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]}, 
   -1/2*((twB[1, 4, 8, Xb]*twB[2, 3, 8, Xa] - twB[1, 4, 8, Xa]*
         twB[2, 3, 8, Xb])*twB[5, 7, 9, 10] - 
      (-(twB[1, 4, 8, Xb]*twB[2, 3, 8, Xa]) + twB[1, 4, 8, Xa]*
         twB[2, 3, 8, Xb])*twB[5, 7, 9, 10] - 
      (twB[1, 4, 8, Xb]*twB[2, 3, 7, Xa] - twB[1, 4, 8, Xa]*twB[2, 3, 7, Xb])*
       twB[5, 8, 9, 10] + (-(twB[1, 4, 7, Xb]*twB[2, 3, 8, Xa]) + 
        twB[1, 4, 7, Xa]*twB[2, 3, 8, Xb])*twB[5, 8, 9, 10] + 
      (twB[1, 4, 8, Xb]*twB[2, 3, 5, Xa] - twB[1, 4, 8, Xa]*twB[2, 3, 5, Xb])*
       twB[7, 8, 9, 10] - (-(twB[1, 4, 5, Xb]*twB[2, 3, 8, Xa]) + 
        twB[1, 4, 5, Xa]*twB[2, 3, 8, Xb])*twB[7, 8, 9, 10])/
     (twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 4, 7, 8, \[Gamma]2]*R[2, 3, 5, 8, \[Alpha]2], 
    2*v*R[1, 4, 7, 8, \[Gamma]2]*R[2, 3, 5, 8, \[Alpha]2]}, 
   -1/2*(-(twB[1, 8, 9, 10]*(-(twB[2, 5, 7, 8]*twB[3, 4, Xa, Xb]) + 
         twB[2, 4, Xa, Xb]*twB[3, 5, 7, 8])) + twB[3, 8, 9, 10]*
       (-(twB[1, 5, 7, 8]*twB[2, 4, Xa, Xb]) - twB[1, 2, Xa, Xb]*
         twB[4, 5, 7, 8]) - twB[2, 8, 9, 10]*
       (-(twB[1, 5, 7, 8]*twB[3, 4, Xa, Xb]) - twB[1, 3, Xa, Xb]*
         twB[4, 5, 7, 8]) + (twB[1, 3, Xa, Xb]*twB[2, 5, 7, 8] - 
        twB[1, 2, Xa, Xb]*twB[3, 5, 7, 8])*twB[4, 8, 9, 10])/
     (twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 7, 8]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
       twB[2, 3, 7, 8])] - Li2[1 - (twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])/
      (twB[1, 4, 5, 8]*twB[7, 8, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/(twB[2, 3, 7, 8]*
       twB[5, 8, Xa, Xb])] + 
   (log[(twB[1, 4, 7, 8]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
        twB[7, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[7, 8, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 7, 8])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/(twB[1, 4, 5, 8]*
        twB[2, 3, Xa, Xb])]*log[(twB[2, 3, 5, 8]*twB[7, 8, Xa, Xb])/
       (twB[2, 3, 7, 8]*twB[5, 8, Xa, Xb])])/2, 
  {\[Alpha]1 -> 8, \[Beta]1 -> 8, \[Gamma]1 -> cap[{3, 2}, {4, 1, 8}], 
   \[Delta]1 -> cap[{4, 1}, {3, 2, 8}], 
   \[Alpha]2 -> cap[{7, 8}, {1, 4, cap[{2, 3}, {5, 8, 7}]}], 
   \[Beta]2 -> cap[{5, 8}, {2, 3, cap[{1, 4}, {7, 8, 5}]}], 
   \[Gamma]2 -> cap[{2, 3}, {5, 8, 7}], \[Delta]2 -> cap[{1, 4}, {7, 8, 5}], 
   v -> (twB[1, 4, 7, 8]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*twB[2, 3, 7, 8])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 6, 7, 11], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 6, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 7, 8, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 8, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 4, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 7, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 6, 7, 11], R[1, 2, 3, 4, \[Beta]1]*
     R[2, 3, 6, 11, \[Beta]1], R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 7, 8, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 8, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 3, 11, \[Gamma]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 11, \[Beta]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 7, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 8, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 11, \[Beta]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1])}, 
   ((twB[1, 2, 8, Xb]*twB[3, 4, 5, Xa] - twB[1, 2, 8, Xa]*twB[3, 4, 5, Xb])*
      twB[5, 6, 9, 10] - (-(twB[1, 2, 5, Xb]*twB[3, 4, 8, Xa]) + 
       twB[1, 2, 5, Xa]*twB[3, 4, 8, Xb])*twB[5, 6, 9, 10] - 
     (twB[1, 2, 6, Xb]*twB[3, 4, 5, Xa] - twB[1, 2, 6, Xa]*twB[3, 4, 5, Xb])*
      twB[5, 8, 9, 10] + (-(twB[1, 2, 5, Xb]*twB[3, 4, 6, Xa]) + 
       twB[1, 2, 5, Xa]*twB[3, 4, 6, Xb])*twB[5, 8, 9, 10] + 
     (twB[1, 2, 5, Xb]*twB[3, 4, 5, Xa] - twB[1, 2, 5, Xa]*twB[3, 4, 5, Xb])*
      twB[6, 8, 9, 10] - (-(twB[1, 2, 5, Xb]*twB[3, 4, 5, Xa]) + 
       twB[1, 2, 5, Xa]*twB[3, 4, 5, Xb])*twB[6, 8, 9, 10])/
    (2*twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  {{2*R[1, 2, 5, 6, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2], 
    -2*v*R[1, 2, 5, 6, \[Alpha]2]*R[3, 4, 5, 8, \[Gamma]2]}, 
   ((-(twB[1, 5, 6, 8]*twB[2, 4, Xa, Xb]) + twB[1, 4, Xa, Xb]*
        twB[2, 5, 6, 8])*twB[3, 5, 9, 10] + twB[2, 5, 9, 10]*
      (twB[1, 4, Xa, Xb]*twB[3, 5, 6, 8] - twB[1, 3, Xa, Xb]*
        twB[4, 5, 6, 8]) - twB[1, 5, 9, 10]*
      (twB[2, 4, Xa, Xb]*twB[3, 5, 6, 8] - twB[2, 3, Xa, Xb]*
        twB[4, 5, 6, 8]) - (-(twB[1, 5, 6, 8]*twB[2, 3, Xa, Xb]) + 
       twB[1, 3, Xa, Xb]*twB[2, 5, 6, 8])*twB[4, 5, 9, 10])/
    (2*twB[1, 2, 9, 10]*twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
     twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 2, 5, 6]*twB[3, 4, 5, 8])/(twB[1, 2, 5, 8]*
       twB[3, 4, 5, 6])] - Li2[1 - (twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[3, 4, 5, 6]*twB[5, 8, Xa, Xb])] - 
   Li2[1 - (twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/(twB[1, 2, 5, 8]*
       twB[5, 6, Xa, Xb])] + 
   (log[(twB[3, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[3, 4, 5, 6]*
        twB[5, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 2, 5, 8]*twB[3, 4, Xa, Xb])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/(twB[1, 2, Xa, Xb]*
        twB[3, 4, 5, 6])]*log[(twB[1, 2, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[1, 2, 5, 8]*twB[5, 6, Xa, Xb])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{2, 1}, {3, 4, 5}], 
   \[Delta]1 -> cap[{3, 4}, {2, 1, 5}], 
   \[Alpha]2 -> cap[{8, 5}, {4, 3, cap[{1, 2}, {6, 5, 8}]}], 
   \[Beta]2 -> cap[{6, 5}, {1, 2, cap[{4, 3}, {8, 5, 6}]}], 
   \[Gamma]2 -> cap[{1, 2}, {6, 5, 8}], \[Delta]2 -> cap[{4, 3}, {8, 5, 6}], 
   v -> (twB[1, 2, 5, 6]*twB[3, 4, 5, 8])/(twB[1, 2, 5, 8]*twB[3, 4, 5, 6])}, 
  ThreeM}, {{{R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 6, 7, 11], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 6, 11, \[Beta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 7, 8, 11], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 8, 11, \[Alpha]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 2, 11, \[Gamma]1, \[Delta]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 7, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 6, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[1, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[1, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[2, 7, 8, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[2, 8, 11, \[Alpha]1, \[Gamma]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 6, 7, 11]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 6, 11, \[Beta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 7, 8, 11]), R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 8, 11, \[Alpha]1], -(R[1, 2, 3, 4, \[Beta]1]*
      R[3, 4, 11, \[Alpha]1, \[Gamma]1]), R[1, 2, 3, 4, \[Beta]1]*
     R[3, 4, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 4, 11, \[Gamma]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 7, 11, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 6, 11, \[Beta]1, \[Gamma]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[3, 7, 8, 11, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[3, 8, 11, \[Alpha]1, \[Gamma]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 7, 11, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 6, 11, \[Beta]1, \[Delta]1], 
    R[1, 2, 3, 4, \[Beta]1]*R[4, 7, 8, 11, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[4, 8, 11, \[Alpha]1, \[Delta]1]), 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[6, 7, 11, \[Beta]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Alpha]1, \[Delta]1], 
    -(R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Gamma]1]), 
    R[1, 2, 3, 4, \[Beta]1]*R[7, 8, 11, \[Beta]1, \[Delta]1]}, 
   -1/2*(-((-(twB[1, 4, 8, Xb]*twB[2, 3, 5, Xa]) + twB[1, 4, 8, Xa]*
          twB[2, 3, 5, Xb])*twB[5, 6, 9, 10]) + 
      (twB[1, 4, 5, Xb]*twB[2, 3, 8, Xa] - twB[1, 4, 5, Xa]*twB[2, 3, 8, Xb])*
       twB[5, 6, 9, 10] + (-(twB[1, 4, 6, Xb]*twB[2, 3, 5, Xa]) + 
        twB[1, 4, 6, Xa]*twB[2, 3, 5, Xb])*twB[5, 8, 9, 10] - 
      (twB[1, 4, 5, Xb]*twB[2, 3, 6, Xa] - twB[1, 4, 5, Xa]*twB[2, 3, 6, Xb])*
       twB[5, 8, 9, 10] + (twB[1, 4, 5, Xb]*twB[2, 3, 5, Xa] - 
        twB[1, 4, 5, Xa]*twB[2, 3, 5, Xb])*twB[6, 8, 9, 10] - 
      (-(twB[1, 4, 5, Xb]*twB[2, 3, 5, Xa]) + twB[1, 4, 5, Xa]*
         twB[2, 3, 5, Xb])*twB[6, 8, 9, 10])/(twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  {{-2*R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2], 
    2*v*R[1, 4, 5, 8, \[Gamma]2]*R[2, 3, 5, 6, \[Alpha]2]}, 
   -1/2*(-(twB[1, 5, 9, 10]*(-(twB[2, 5, 6, 8]*twB[3, 4, Xa, Xb]) + 
         twB[2, 4, Xa, Xb]*twB[3, 5, 6, 8])) + twB[3, 5, 9, 10]*
       (-(twB[1, 5, 6, 8]*twB[2, 4, Xa, Xb]) - twB[1, 2, Xa, Xb]*
         twB[4, 5, 6, 8]) - twB[2, 5, 9, 10]*
       (-(twB[1, 5, 6, 8]*twB[3, 4, Xa, Xb]) - twB[1, 3, Xa, Xb]*
         twB[4, 5, 6, 8]) + (twB[1, 3, Xa, Xb]*twB[2, 5, 6, 8] - 
        twB[1, 2, Xa, Xb]*twB[3, 5, 6, 8])*twB[4, 5, 9, 10])/
     (twB[1, 4, 9, 10]*twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[5, 8, 9, 10]*
      twB[9, 10, Xa, Xb])}, 
  Li2[1 - (twB[1, 4, 5, 8]*twB[2, 3, 5, 6])/(twB[1, 4, 5, 6]*
       twB[2, 3, 5, 8])] - Li2[1 - (twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])/
      (twB[1, 4, 5, 6]*twB[5, 8, Xa, Xb])] - 
   Li2[1 - (twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/(twB[2, 3, 5, 8]*
       twB[5, 6, Xa, Xb])] + 
   (log[(twB[1, 4, 5, 8]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
        twB[5, 8, Xa, Xb])]*log[(twB[1, 2, 3, 4]*twB[5, 8, Xa, Xb])/
       (twB[1, 4, Xa, Xb]*twB[2, 3, 5, 8])])/2 + 
   (log[(twB[1, 2, 3, 4]*twB[5, 6, Xa, Xb])/(twB[1, 4, 5, 6]*
        twB[2, 3, Xa, Xb])]*log[(twB[2, 3, 5, 6]*twB[5, 8, Xa, Xb])/
       (twB[2, 3, 5, 8]*twB[5, 6, Xa, Xb])])/2, 
  {\[Alpha]1 -> 5, \[Beta]1 -> 5, \[Gamma]1 -> cap[{3, 2}, {4, 1, 5}], 
   \[Delta]1 -> cap[{4, 1}, {3, 2, 5}], 
   \[Alpha]2 -> cap[{8, 5}, {1, 4, cap[{2, 3}, {6, 5, 8}]}], 
   \[Beta]2 -> cap[{6, 5}, {2, 3, cap[{1, 4}, {8, 5, 6}]}], 
   \[Gamma]2 -> cap[{2, 3}, {6, 5, 8}], \[Delta]2 -> cap[{1, 4}, {8, 5, 6}], 
   v -> (twB[1, 4, 5, 8]*twB[2, 3, 5, 6])/(twB[1, 4, 5, 6]*twB[2, 3, 5, 8])}, 
  ThreeM}, {{{x*\[Phi]1*R[1, 2, 3, 4, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]}, 
   -((((twB[1, 7, 8, Xb]*twB[2, 6, 9, 10] - twB[1, 6, 9, 10]*
           twB[2, 7, 8, Xb])*twB[3, 4, 5, Xa] - 
        (twB[1, 7, 8, Xb]*twB[2, 5, 9, 10] - twB[1, 5, 9, 10]*
           twB[2, 7, 8, Xb])*twB[3, 4, 6, Xa] - twB[2, 7, 8, Xa]*
         (-(twB[1, 6, 9, 10]*twB[3, 4, 5, Xb]) + twB[1, 5, 9, 10]*
           twB[3, 4, 6, Xb]) + twB[1, 7, 8, Xa]*
         (-(twB[2, 6, 9, 10]*twB[3, 4, 5, Xb]) + twB[2, 5, 9, 10]*
           twB[3, 4, 6, Xb]) - (-(twB[1, 8, 9, 10]*twB[2, 5, 6, Xb]) + 
          twB[1, 5, 6, Xb]*twB[2, 8, 9, 10])*twB[3, 4, 7, Xa] + 
        (-(twB[1, 7, 9, 10]*twB[2, 5, 6, Xb]) + twB[1, 5, 6, Xb]*
           twB[2, 7, 9, 10])*twB[3, 4, 8, Xa] + twB[2, 5, 6, Xa]*
         (-(twB[1, 8, 9, 10]*twB[3, 4, 7, Xb]) + twB[1, 7, 9, 10]*
           twB[3, 4, 8, Xb]) - twB[1, 5, 6, Xa]*
         (-(twB[2, 8, 9, 10]*twB[3, 4, 7, Xb]) + twB[2, 7, 9, 10]*
           twB[3, 4, 8, Xb]) - (twB[1, 7, 8, Xb]*twB[2, 4, 9, 10] - 
          twB[1, 4, 9, 10]*twB[2, 7, 8, Xb])*twB[3, 5, 6, Xa] + 
        (twB[1, 5, 6, Xb]*twB[2, 4, 9, 10] - twB[1, 4, 9, 10]*
           twB[2, 5, 6, Xb])*twB[3, 7, 8, Xa] + 
        (twB[1, 7, 8, Xb]*twB[2, 3, 9, 10] - twB[1, 3, 9, 10]*
           twB[2, 7, 8, Xb])*twB[4, 5, 6, Xa] - 
        (twB[1, 2, 8, Xb]*twB[3, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[3, 8, 9, 10])*twB[4, 5, 6, Xa] + twB[2, 7, 8, Xa]*
         (-(twB[1, 4, 9, 10]*twB[3, 5, 6, Xb]) + twB[1, 3, 9, 10]*
           twB[4, 5, 6, Xb]) - twB[1, 7, 8, Xa]*
         (-(twB[2, 4, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 3, 9, 10]*
           twB[4, 5, 6, Xb]) - twB[3, 7, 8, Xa]*
         (twB[1, 2, 6, Xb]*twB[4, 5, 9, 10] - twB[1, 2, 5, Xb]*
           twB[4, 6, 9, 10]) - (twB[1, 5, 6, Xb]*twB[2, 3, 9, 10] - 
          twB[1, 3, 9, 10]*twB[2, 5, 6, Xb])*twB[4, 7, 8, Xa] + 
        (twB[1, 2, 6, Xb]*twB[3, 5, 9, 10] - twB[1, 2, 5, Xb]*
           twB[3, 6, 9, 10])*twB[4, 7, 8, Xa] - twB[2, 5, 6, Xa]*
         (-(twB[1, 4, 9, 10]*twB[3, 7, 8, Xb]) + twB[1, 3, 9, 10]*
           twB[4, 7, 8, Xb]) + twB[1, 5, 6, Xa]*
         (-(twB[2, 4, 9, 10]*twB[3, 7, 8, Xb]) + twB[2, 3, 9, 10]*
           twB[4, 7, 8, Xb]) + twB[1, 2, 6, Xa]*
         (twB[3, 7, 8, Xb]*twB[4, 5, 9, 10] - twB[3, 5, 9, 10]*
           twB[4, 7, 8, Xb]) - twB[1, 2, 5, Xa]*
         (twB[3, 7, 8, Xb]*twB[4, 6, 9, 10] - twB[3, 6, 9, 10]*
           twB[4, 7, 8, Xb]) - twB[1, 2, 8, Xa]*
         (-(twB[3, 7, 9, 10]*twB[4, 5, 6, Xb]) + twB[3, 5, 6, Xb]*
           twB[4, 7, 9, 10]) + twB[3, 5, 6, Xa]*
         (twB[1, 2, 8, Xb]*twB[4, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[4, 8, 9, 10]) + twB[1, 2, 7, Xa]*
         (-(twB[3, 8, 9, 10]*twB[4, 5, 6, Xb]) + twB[3, 5, 6, Xb]*
           twB[4, 8, 9, 10]) + (-(twB[1, 8, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 8, 9, 10])*twB[5, 6, 7, Xa] - 
        (-(twB[1, 2, 4, Xb]*twB[3, 8, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] - 
        (-(twB[1, 7, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
           twB[2, 7, 9, 10])*twB[5, 6, 8, Xa] + 
        (-(twB[1, 2, 4, Xb]*twB[3, 7, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] - twB[2, 3, 4, Xa]*
         (-(twB[1, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[1, 7, 9, 10]*
           twB[5, 6, 8, Xb]) + twB[1, 3, 4, Xa]*
         (-(twB[2, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[2, 7, 9, 10]*
           twB[5, 6, 8, Xb]) + twB[1, 2, 4, Xa]*
         (-(twB[3, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[3, 7, 9, 10]*
           twB[5, 6, 8, Xb]) - twB[1, 2, 3, Xa]*
         (-(twB[4, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[4, 7, 9, 10]*
           twB[5, 6, 8, Xb]) - (-(twB[1, 6, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 6, 9, 10])*twB[5, 7, 8, Xa] + 
        (-(twB[1, 2, 4, Xb]*twB[3, 6, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] + twB[3, 4, 6, Xa]*
         (twB[1, 2, 8, Xb]*twB[5, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[5, 8, 9, 10]) - twB[1, 2, 6, Xa]*
         (twB[3, 4, 8, Xb]*twB[5, 7, 9, 10] - twB[3, 4, 7, Xb]*
           twB[5, 8, 9, 10]) + (-(twB[1, 5, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 5, 9, 10])*twB[6, 7, 8, Xa] - 
        (-(twB[1, 2, 4, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] + twB[2, 3, 4, Xa]*
         (-(twB[1, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[1, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
         (-(twB[2, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[2, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
         (-(twB[3, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[3, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
         (-(twB[4, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[4, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[3, 4, 8, Xa]*
         (-(twB[1, 2, 6, Xb]*twB[5, 7, 9, 10]) + twB[1, 2, 5, Xb]*
           twB[6, 7, 9, 10]) + twB[1, 2, 8, Xa]*
         (-(twB[3, 4, 6, Xb]*twB[5, 7, 9, 10]) + twB[3, 4, 5, Xb]*
           twB[6, 7, 9, 10]) + twB[3, 4, 7, Xa]*
         (-(twB[1, 2, 6, Xb]*twB[5, 8, 9, 10]) + twB[1, 2, 5, Xb]*
           twB[6, 8, 9, 10]) - twB[3, 4, 5, Xa]*
         (twB[1, 2, 8, Xb]*twB[6, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[6, 8, 9, 10]) - twB[1, 2, 7, Xa]*
         (-(twB[3, 4, 6, Xb]*twB[5, 8, 9, 10]) + twB[3, 4, 5, Xb]*
           twB[6, 8, 9, 10]) + twB[1, 2, 5, Xa]*
         (twB[3, 4, 8, Xb]*twB[6, 7, 9, 10] - twB[3, 4, 7, Xb]*
           twB[6, 8, 9, 10]))/12 - (\[CapitalDelta]*twB[1, 2, 5, 6]*
        twB[3, 4, 7, 8]*twB[9, 10, Xa, Xb])/2)/(twB[1, 2, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{xbar*\[Phi]2*R[1, 2, 7, 8, \[Gamma]2]*R[3, 4, 5, 6, \[Alpha]2]}, 
   -(((-((twB[1, 7, 8, Xb]*twB[2, 6, 9, 10] - twB[1, 6, 9, 10]*
            twB[2, 7, 8, Xb])*twB[3, 4, 5, Xa]) + 
        (twB[1, 7, 8, Xb]*twB[2, 5, 9, 10] - twB[1, 5, 9, 10]*
           twB[2, 7, 8, Xb])*twB[3, 4, 6, Xa] + twB[2, 7, 8, Xa]*
         (-(twB[1, 6, 9, 10]*twB[3, 4, 5, Xb]) + twB[1, 5, 9, 10]*
           twB[3, 4, 6, Xb]) - twB[1, 7, 8, Xa]*
         (-(twB[2, 6, 9, 10]*twB[3, 4, 5, Xb]) + twB[2, 5, 9, 10]*
           twB[3, 4, 6, Xb]) + (-(twB[1, 8, 9, 10]*twB[2, 5, 6, Xb]) + 
          twB[1, 5, 6, Xb]*twB[2, 8, 9, 10])*twB[3, 4, 7, Xa] - 
        (-(twB[1, 7, 9, 10]*twB[2, 5, 6, Xb]) + twB[1, 5, 6, Xb]*
           twB[2, 7, 9, 10])*twB[3, 4, 8, Xa] - twB[2, 5, 6, Xa]*
         (-(twB[1, 8, 9, 10]*twB[3, 4, 7, Xb]) + twB[1, 7, 9, 10]*
           twB[3, 4, 8, Xb]) + twB[1, 5, 6, Xa]*
         (-(twB[2, 8, 9, 10]*twB[3, 4, 7, Xb]) + twB[2, 7, 9, 10]*
           twB[3, 4, 8, Xb]) + (twB[1, 7, 8, Xb]*twB[2, 4, 9, 10] - 
          twB[1, 4, 9, 10]*twB[2, 7, 8, Xb])*twB[3, 5, 6, Xa] - 
        (twB[1, 5, 6, Xb]*twB[2, 4, 9, 10] - twB[1, 4, 9, 10]*
           twB[2, 5, 6, Xb])*twB[3, 7, 8, Xa] - 
        (twB[1, 7, 8, Xb]*twB[2, 3, 9, 10] - twB[1, 3, 9, 10]*
           twB[2, 7, 8, Xb])*twB[4, 5, 6, Xa] + 
        (twB[1, 2, 8, Xb]*twB[3, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[3, 8, 9, 10])*twB[4, 5, 6, Xa] - twB[2, 7, 8, Xa]*
         (-(twB[1, 4, 9, 10]*twB[3, 5, 6, Xb]) + twB[1, 3, 9, 10]*
           twB[4, 5, 6, Xb]) + twB[1, 7, 8, Xa]*
         (-(twB[2, 4, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 3, 9, 10]*
           twB[4, 5, 6, Xb]) + twB[3, 7, 8, Xa]*
         (twB[1, 2, 6, Xb]*twB[4, 5, 9, 10] - twB[1, 2, 5, Xb]*
           twB[4, 6, 9, 10]) + (twB[1, 5, 6, Xb]*twB[2, 3, 9, 10] - 
          twB[1, 3, 9, 10]*twB[2, 5, 6, Xb])*twB[4, 7, 8, Xa] - 
        (twB[1, 2, 6, Xb]*twB[3, 5, 9, 10] - twB[1, 2, 5, Xb]*
           twB[3, 6, 9, 10])*twB[4, 7, 8, Xa] + twB[2, 5, 6, Xa]*
         (-(twB[1, 4, 9, 10]*twB[3, 7, 8, Xb]) + twB[1, 3, 9, 10]*
           twB[4, 7, 8, Xb]) - twB[1, 5, 6, Xa]*
         (-(twB[2, 4, 9, 10]*twB[3, 7, 8, Xb]) + twB[2, 3, 9, 10]*
           twB[4, 7, 8, Xb]) - twB[1, 2, 6, Xa]*
         (twB[3, 7, 8, Xb]*twB[4, 5, 9, 10] - twB[3, 5, 9, 10]*
           twB[4, 7, 8, Xb]) + twB[1, 2, 5, Xa]*
         (twB[3, 7, 8, Xb]*twB[4, 6, 9, 10] - twB[3, 6, 9, 10]*
           twB[4, 7, 8, Xb]) + twB[1, 2, 8, Xa]*
         (-(twB[3, 7, 9, 10]*twB[4, 5, 6, Xb]) + twB[3, 5, 6, Xb]*
           twB[4, 7, 9, 10]) - twB[3, 5, 6, Xa]*
         (twB[1, 2, 8, Xb]*twB[4, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[4, 8, 9, 10]) - twB[1, 2, 7, Xa]*
         (-(twB[3, 8, 9, 10]*twB[4, 5, 6, Xb]) + twB[3, 5, 6, Xb]*
           twB[4, 8, 9, 10]) - (-(twB[1, 8, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 8, 9, 10])*twB[5, 6, 7, Xa] + 
        (-(twB[1, 2, 4, Xb]*twB[3, 8, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] + 
        (-(twB[1, 7, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
           twB[2, 7, 9, 10])*twB[5, 6, 8, Xa] - 
        (-(twB[1, 2, 4, Xb]*twB[3, 7, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] + twB[2, 3, 4, Xa]*
         (-(twB[1, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[1, 7, 9, 10]*
           twB[5, 6, 8, Xb]) - twB[1, 3, 4, Xa]*
         (-(twB[2, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[2, 7, 9, 10]*
           twB[5, 6, 8, Xb]) - twB[1, 2, 4, Xa]*
         (-(twB[3, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[3, 7, 9, 10]*
           twB[5, 6, 8, Xb]) + twB[1, 2, 3, Xa]*
         (-(twB[4, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[4, 7, 9, 10]*
           twB[5, 6, 8, Xb]) + (-(twB[1, 6, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 6, 9, 10])*twB[5, 7, 8, Xa] - 
        (-(twB[1, 2, 4, Xb]*twB[3, 6, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] - twB[3, 4, 6, Xa]*
         (twB[1, 2, 8, Xb]*twB[5, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[5, 8, 9, 10]) + twB[1, 2, 6, Xa]*
         (twB[3, 4, 8, Xb]*twB[5, 7, 9, 10] - twB[3, 4, 7, Xb]*
           twB[5, 8, 9, 10]) - (-(twB[1, 5, 9, 10]*twB[2, 3, 4, Xb]) + 
          twB[1, 3, 4, Xb]*twB[2, 5, 9, 10])*twB[6, 7, 8, Xa] + 
        (-(twB[1, 2, 4, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 3, Xb]*
           twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] - twB[2, 3, 4, Xa]*
         (-(twB[1, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[1, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
         (-(twB[2, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[2, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
         (-(twB[3, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[3, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
         (-(twB[4, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[4, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[3, 4, 8, Xa]*
         (-(twB[1, 2, 6, Xb]*twB[5, 7, 9, 10]) + twB[1, 2, 5, Xb]*
           twB[6, 7, 9, 10]) - twB[1, 2, 8, Xa]*
         (-(twB[3, 4, 6, Xb]*twB[5, 7, 9, 10]) + twB[3, 4, 5, Xb]*
           twB[6, 7, 9, 10]) - twB[3, 4, 7, Xa]*
         (-(twB[1, 2, 6, Xb]*twB[5, 8, 9, 10]) + twB[1, 2, 5, Xb]*
           twB[6, 8, 9, 10]) + twB[3, 4, 5, Xa]*
         (twB[1, 2, 8, Xb]*twB[6, 7, 9, 10] - twB[1, 2, 7, Xb]*
           twB[6, 8, 9, 10]) + twB[1, 2, 7, Xa]*
         (-(twB[3, 4, 6, Xb]*twB[5, 8, 9, 10]) + twB[3, 4, 5, Xb]*
           twB[6, 8, 9, 10]) - twB[1, 2, 5, Xa]*
         (twB[3, 4, 8, Xb]*twB[6, 7, 9, 10] - twB[3, 4, 7, Xb]*
           twB[6, 8, 9, 10]))/12 - (\[CapitalDelta]*twB[1, 2, 5, 6]*
        twB[3, 4, 7, 8]*twB[9, 10, Xa, Xb])/2)/(twB[1, 2, 9, 10]*
      twB[3, 4, 9, 10]*twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*
      twB[9, 10, Xa, Xb]))}, -Li2[1] + Li2[\[Alpha]] + Li2[\[Beta]] - 
   log[\[Alpha]]*log[\[Beta]] + 
   (log[(twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*twB[3, 4, 7, 8])]*
     log[(twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
        twB[3, 4, 7, 8])])/2, 
  {\[Alpha]1 -> shift[{2, 1}, 
     (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
       twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
       twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8])/
      (2*(twB[1, 3, 4, 6]*twB[1, 5, 7, 8] - twB[1, 3, 4, 5]*
         twB[1, 6, 7, 8]))], \[Beta]1 -> shift[{3, 4}, 
     (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
       twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
      (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*
         twB[4, 5, 6, 8]))], \[Gamma]1 -> 
    cap[{6, 5}, {7, 8, shift[{2, 1}, 
       (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
              twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
            (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
         twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
         twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8])/
        (2*(twB[1, 3, 4, 6]*twB[1, 5, 7, 8] - twB[1, 3, 4, 5]*
           twB[1, 6, 7, 8]))]}], \[Delta]1 -> 
    cap[{7, 8}, {6, 5, shift[{3, 4}, 
       (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
              twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
            (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
         twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
        (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*
           twB[4, 5, 6, 8]))]}], \[Phi]1 -> 
    (1 - ((twB[1, 2, 3, 8] + (twB[1, 2, 4, 8]*
           (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/
                (twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + (1 - 
                 (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                   twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
            twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*
             twB[3, 5, 6, 8] + twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - 
            twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
          (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*
             twB[4, 5, 6, 8])))*(-(twB[4, 5, 6, 8]*(-twB[3, 5, 6, 7] - 
            (twB[4, 5, 6, 7]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
                  (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                      twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + twB[1, 2, 4, 8]*
                twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
               twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*
                twB[4, 5, 6, 8]))/(2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + 
               twB[1, 2, 4, 7]*twB[4, 5, 6, 8])))) + twB[4, 5, 6, 7]*
          (-twB[3, 5, 6, 8] - (twB[4, 5, 6, 8]*(sqrt[twB[1, 2, 5, 6]^2*
                twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*
                   twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*
                   twB[3, 4, 7, 8]^2) + (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 
                      6])/(twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
                     twB[3, 4, 7, 8]))^2)] + twB[1, 2, 4, 8]*twB[3, 5, 6, 
                7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 3, 8]*twB[4, 
                5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
            (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*twB[4, 
                5, 6, 8])))))/((twB[3, 5, 6, 8] + 
         (twB[4, 5, 6, 8]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                 twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
               (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                   twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
            twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*
             twB[3, 5, 6, 8] + twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - 
            twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
          (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*
             twB[4, 5, 6, 8])))*(-(twB[1, 2, 4, 8]*(-twB[3, 5, 6, 7] - 
            (twB[4, 5, 6, 7]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
                  (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                      twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + twB[1, 2, 4, 8]*
                twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
               twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*
                twB[4, 5, 6, 8]))/(2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + 
               twB[1, 2, 4, 7]*twB[4, 5, 6, 8])))) + twB[1, 2, 4, 7]*
          (-twB[3, 5, 6, 8] - (twB[4, 5, 6, 8]*(sqrt[twB[1, 2, 5, 6]^2*
                twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*
                   twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*
                   twB[3, 4, 7, 8]^2) + (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 
                      6])/(twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
                     twB[3, 4, 7, 8]))^2)] + twB[1, 2, 4, 8]*twB[3, 5, 6, 
                7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 3, 8]*twB[4, 
                5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
            (2*(-(twB[1, 2, 4, 8]*twB[4, 5, 6, 7]) + twB[1, 2, 4, 7]*twB[4, 
                5, 6, 8]))))))^(-1), 
   x -> -1 + sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/
          (twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
         (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
             twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)]/(twB[1, 2, 5, 6]*
       twB[3, 4, 7, 8]) + (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/
      (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]), 
   \[Alpha]2 -> shift[{1, 2}, 
     (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
       twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
       twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8])/
      (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*
         twB[2, 6, 7, 8]))], \[Beta]2 -> shift[{4, 3}, 
     (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
       twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
      (2*(-(twB[1, 2, 3, 8]*twB[3, 5, 6, 7]) + twB[1, 2, 3, 7]*
         twB[3, 5, 6, 8]))], \[Gamma]2 -> 
    cap[{5, 6}, {4, 3, shift[{1, 2}, 
       (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
              twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
            (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
         twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
         twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8])/
        (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*
           twB[2, 6, 7, 8]))]}], \[Delta]2 -> 
    cap[{8, 7}, {1, 2, shift[{4, 3}, 
       (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
              twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
            (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
         twB[1, 2, 4, 8]*twB[3, 5, 6, 7] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
        (2*(-(twB[1, 2, 3, 8]*twB[3, 5, 6, 7]) + twB[1, 2, 3, 7]*
           twB[3, 5, 6, 8]))]}], \[Phi]2 -> 
    (1 - ((twB[1, 6, 7, 8] + (twB[2, 6, 7, 8]*
           (sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/
                (twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + (1 - 
                 (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                   twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
            twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*
             twB[2, 3, 4, 6] - twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + 
            twB[1, 3, 4, 5]*twB[2, 6, 7, 8]))/
          (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*
             twB[2, 6, 7, 8])))*(-(twB[2, 3, 4, 6]*(-twB[1, 3, 4, 5] - 
            (twB[2, 3, 4, 5]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
                  (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                      twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + twB[1, 6, 7, 8]*
                twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
               twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*
                twB[2, 6, 7, 8]))/(2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - 
               twB[2, 3, 4, 5]*twB[2, 6, 7, 8])))) + twB[2, 3, 4, 5]*
          (-twB[1, 3, 4, 6] - (twB[2, 3, 4, 6]*(sqrt[twB[1, 2, 5, 6]^2*
                twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*
                   twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*
                   twB[3, 4, 7, 8]^2) + (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 
                      6])/(twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
                     twB[3, 4, 7, 8]))^2)] + twB[1, 6, 7, 8]*twB[2, 3, 4, 
                5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 3, 4, 6]*twB[2, 
                5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8]))/
            (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*twB[2, 6, 
                7, 8])))))/((twB[1, 3, 4, 6] + 
         (twB[2, 3, 4, 6]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                 twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
               (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                   twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + 
            twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*
             twB[2, 3, 4, 6] - twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + 
            twB[1, 3, 4, 5]*twB[2, 6, 7, 8]))/
          (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*
             twB[2, 6, 7, 8])))*(-(twB[2, 6, 7, 8]*(-twB[1, 3, 4, 5] - 
            (twB[2, 3, 4, 5]*(sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
                  (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
                      twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)] + twB[1, 6, 7, 8]*
                twB[2, 3, 4, 5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - 
               twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*
                twB[2, 6, 7, 8]))/(2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - 
               twB[2, 3, 4, 5]*twB[2, 6, 7, 8])))) + twB[2, 5, 7, 8]*
          (-twB[1, 3, 4, 6] - (twB[2, 3, 4, 6]*(sqrt[twB[1, 2, 5, 6]^2*
                twB[3, 4, 7, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*
                   twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*
                   twB[3, 4, 7, 8]^2) + (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 
                      6])/(twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]*
                     twB[3, 4, 7, 8]))^2)] + twB[1, 6, 7, 8]*twB[2, 3, 4, 
                5] - twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 3, 4, 6]*twB[2, 
                5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8]))/
            (2*(twB[2, 3, 4, 6]*twB[2, 5, 7, 8] - twB[2, 3, 4, 5]*twB[2, 6, 
                7, 8]))))))^(-1), 
   xbar -> -1 - sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/
          (twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
         (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
             twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)]/(twB[1, 2, 5, 6]*
       twB[3, 4, 7, 8]) + (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/
      (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]), \[CapitalDelta] -> 
    sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
       ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*twB[5, 6, 7, 8])/
         (twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
        (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
            twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
           (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)]/
     (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]), 
   \[Alpha] -> (1 + sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)]/(twB[1, 2, 5, 6]*
        twB[3, 4, 7, 8]) + (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/
       (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))/2, 
   \[Beta] -> (1 + sqrt[twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 7, 8]*twB[3, 4, 5, 6]*
            twB[5, 6, 7, 8])/(twB[1, 2, 5, 6]^2*twB[3, 4, 7, 8]^2) + 
          (1 - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/(twB[1, 2, 5, 6]*
              twB[3, 4, 7, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))^2)]/(twB[1, 2, 5, 6]*
        twB[3, 4, 7, 8]) - (twB[1, 2, 7, 8]*twB[3, 4, 5, 6])/
       (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]) + (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 2, 5, 6]*twB[3, 4, 7, 8]))/2}, FourM}, 
 {{{-(x*\[Phi]1*R[1, 2, 3, 4, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1])}, 
   (((-(twB[1, 8, 9, 10]*twB[2, 6, 7, Xb]) + twB[1, 6, 7, Xb]*
          twB[2, 8, 9, 10])*twB[3, 4, 5, Xa] + 
       (twB[1, 7, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 5, 8, Xb]*
          twB[2, 7, 9, 10])*twB[3, 4, 6, Xa] - 
       (twB[1, 6, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 5, 8, Xb]*
          twB[2, 6, 9, 10])*twB[3, 4, 7, Xa] + twB[2, 5, 8, Xa]*
        (-(twB[1, 7, 9, 10]*twB[3, 4, 6, Xb]) + twB[1, 6, 9, 10]*
          twB[3, 4, 7, Xb]) - twB[1, 5, 8, Xa]*
        (-(twB[2, 7, 9, 10]*twB[3, 4, 6, Xb]) + twB[2, 6, 9, 10]*
          twB[3, 4, 7, Xb]) - (twB[1, 6, 7, Xb]*twB[2, 5, 9, 10] - 
         twB[1, 5, 9, 10]*twB[2, 6, 7, Xb])*twB[3, 4, 8, Xa] + 
       twB[2, 6, 7, Xa]*(twB[1, 8, 9, 10]*twB[3, 4, 5, Xb] - 
         twB[1, 5, 9, 10]*twB[3, 4, 8, Xb]) - twB[1, 6, 7, Xa]*
        (twB[2, 8, 9, 10]*twB[3, 4, 5, Xb] - twB[2, 5, 9, 10]*
          twB[3, 4, 8, Xb]) - (twB[1, 6, 7, Xb]*twB[2, 4, 9, 10] - 
         twB[1, 4, 9, 10]*twB[2, 6, 7, Xb])*twB[3, 5, 8, Xa] - 
       (-(twB[1, 5, 8, Xb]*twB[2, 4, 9, 10]) + twB[1, 4, 9, 10]*
          twB[2, 5, 8, Xb])*twB[3, 6, 7, Xa] + 
       (twB[1, 6, 7, Xb]*twB[2, 3, 9, 10] - twB[1, 3, 9, 10]*
          twB[2, 6, 7, Xb])*twB[4, 5, 8, Xa] - 
       (twB[1, 2, 7, Xb]*twB[3, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[3, 7, 9, 10])*twB[4, 5, 8, Xa] - twB[2, 6, 7, Xa]*
        (twB[1, 4, 9, 10]*twB[3, 5, 8, Xb] - twB[1, 3, 9, 10]*
          twB[4, 5, 8, Xb]) + twB[1, 6, 7, Xa]*
        (twB[2, 4, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 3, 9, 10]*
          twB[4, 5, 8, Xb]) + (-(twB[1, 5, 8, Xb]*twB[2, 3, 9, 10]) + 
         twB[1, 3, 9, 10]*twB[2, 5, 8, Xb])*twB[4, 6, 7, Xa] - 
       (-(twB[1, 2, 8, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 5, Xb]*
          twB[3, 8, 9, 10])*twB[4, 6, 7, Xa] - twB[2, 5, 8, Xa]*
        (-(twB[1, 4, 9, 10]*twB[3, 6, 7, Xb]) + twB[1, 3, 9, 10]*
          twB[4, 6, 7, Xb]) + twB[1, 5, 8, Xa]*
        (-(twB[2, 4, 9, 10]*twB[3, 6, 7, Xb]) + twB[2, 3, 9, 10]*
          twB[4, 6, 7, Xb]) + twB[1, 2, 8, Xa]*
        (twB[3, 6, 7, Xb]*twB[4, 5, 9, 10] - twB[3, 5, 9, 10]*
          twB[4, 6, 7, Xb]) + twB[1, 2, 7, Xa]*
        (twB[3, 6, 9, 10]*twB[4, 5, 8, Xb] - twB[3, 5, 8, Xb]*
          twB[4, 6, 9, 10]) + twB[3, 5, 8, Xa]*
        (twB[1, 2, 7, Xb]*twB[4, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[4, 7, 9, 10]) - twB[1, 2, 6, Xa]*
        (twB[3, 7, 9, 10]*twB[4, 5, 8, Xb] - twB[3, 5, 8, Xb]*
          twB[4, 7, 9, 10]) + twB[3, 6, 7, Xa]*
        (-(twB[1, 2, 8, Xb]*twB[4, 5, 9, 10]) + twB[1, 2, 5, Xb]*
          twB[4, 8, 9, 10]) - twB[1, 2, 5, Xa]*
        (-(twB[3, 8, 9, 10]*twB[4, 6, 7, Xb]) + twB[3, 6, 7, Xb]*
          twB[4, 8, 9, 10]) - (-(twB[1, 8, 9, 10]*twB[2, 3, 4, Xb]) + 
         twB[1, 3, 4, Xb]*twB[2, 8, 9, 10])*twB[5, 6, 7, Xa] + 
       (-(twB[1, 2, 4, Xb]*twB[3, 8, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] - 
       (-(twB[1, 7, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
          twB[2, 7, 9, 10])*twB[5, 6, 8, Xa] + 
       (-(twB[1, 2, 4, Xb]*twB[3, 7, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] + 
       (-(twB[1, 6, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
          twB[2, 6, 9, 10])*twB[5, 7, 8, Xa] - 
       (-(twB[1, 2, 4, Xb]*twB[3, 6, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] + twB[2, 3, 4, Xa]*
        (-(twB[1, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[1, 6, 9, 10]*
          twB[5, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
        (-(twB[2, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[2, 6, 9, 10]*
          twB[5, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
        (-(twB[3, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[3, 6, 9, 10]*
          twB[5, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
        (-(twB[4, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[4, 6, 9, 10]*
          twB[5, 7, 8, Xb]) + twB[3, 4, 8, Xa]*
        (twB[1, 2, 7, Xb]*twB[5, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[5, 7, 9, 10]) - twB[1, 2, 8, Xa]*
        (twB[3, 4, 7, Xb]*twB[5, 6, 9, 10] - twB[3, 4, 6, Xb]*
          twB[5, 7, 9, 10]) + (-(twB[1, 5, 9, 10]*twB[2, 3, 4, Xb]) + 
         twB[1, 3, 4, Xb]*twB[2, 5, 9, 10])*twB[6, 7, 8, Xa] - 
       (-(twB[1, 2, 4, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] - twB[2, 3, 4, Xa]*
        (twB[1, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[1, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
        (twB[2, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[2, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
        (twB[3, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[3, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
        (twB[4, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[4, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[3, 4, 7, Xa]*
        (twB[1, 2, 8, Xb]*twB[5, 6, 9, 10] + twB[1, 2, 5, Xb]*
          twB[6, 8, 9, 10]) - twB[1, 2, 7, Xa]*
        (twB[3, 4, 8, Xb]*twB[5, 6, 9, 10] + twB[3, 4, 5, Xb]*
          twB[6, 8, 9, 10]) - twB[3, 4, 6, Xa]*
        (twB[1, 2, 8, Xb]*twB[5, 7, 9, 10] + twB[1, 2, 5, Xb]*
          twB[7, 8, 9, 10]) - twB[3, 4, 5, Xa]*
        (-(twB[1, 2, 7, Xb]*twB[6, 8, 9, 10]) + twB[1, 2, 6, Xb]*
          twB[7, 8, 9, 10]) + twB[1, 2, 6, Xa]*
        (twB[3, 4, 8, Xb]*twB[5, 7, 9, 10] + twB[3, 4, 5, Xb]*
          twB[7, 8, 9, 10]) + twB[1, 2, 5, Xa]*
        (-(twB[3, 4, 7, Xb]*twB[6, 8, 9, 10]) + twB[3, 4, 6, Xb]*
          twB[7, 8, 9, 10]))/12 + (\[CapitalDelta]*twB[1, 2, 6, 7]*
       twB[3, 4, 5, 8]*twB[9, 10, Xa, Xb])/2)/(twB[1, 2, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(xbar*\[Phi]2*R[1, 2, 5, 8, \[Gamma]2]*R[3, 4, 6, 7, \[Alpha]2])}, 
   ((-((-(twB[1, 8, 9, 10]*twB[2, 6, 7, Xb]) + twB[1, 6, 7, Xb]*
           twB[2, 8, 9, 10])*twB[3, 4, 5, Xa]) - 
       (twB[1, 7, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 5, 8, Xb]*
          twB[2, 7, 9, 10])*twB[3, 4, 6, Xa] + 
       (twB[1, 6, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 5, 8, Xb]*
          twB[2, 6, 9, 10])*twB[3, 4, 7, Xa] - twB[2, 5, 8, Xa]*
        (-(twB[1, 7, 9, 10]*twB[3, 4, 6, Xb]) + twB[1, 6, 9, 10]*
          twB[3, 4, 7, Xb]) + twB[1, 5, 8, Xa]*
        (-(twB[2, 7, 9, 10]*twB[3, 4, 6, Xb]) + twB[2, 6, 9, 10]*
          twB[3, 4, 7, Xb]) + (twB[1, 6, 7, Xb]*twB[2, 5, 9, 10] - 
         twB[1, 5, 9, 10]*twB[2, 6, 7, Xb])*twB[3, 4, 8, Xa] - 
       twB[2, 6, 7, Xa]*(twB[1, 8, 9, 10]*twB[3, 4, 5, Xb] - 
         twB[1, 5, 9, 10]*twB[3, 4, 8, Xb]) + twB[1, 6, 7, Xa]*
        (twB[2, 8, 9, 10]*twB[3, 4, 5, Xb] - twB[2, 5, 9, 10]*
          twB[3, 4, 8, Xb]) + (twB[1, 6, 7, Xb]*twB[2, 4, 9, 10] - 
         twB[1, 4, 9, 10]*twB[2, 6, 7, Xb])*twB[3, 5, 8, Xa] + 
       (-(twB[1, 5, 8, Xb]*twB[2, 4, 9, 10]) + twB[1, 4, 9, 10]*
          twB[2, 5, 8, Xb])*twB[3, 6, 7, Xa] - 
       (twB[1, 6, 7, Xb]*twB[2, 3, 9, 10] - twB[1, 3, 9, 10]*
          twB[2, 6, 7, Xb])*twB[4, 5, 8, Xa] + 
       (twB[1, 2, 7, Xb]*twB[3, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[3, 7, 9, 10])*twB[4, 5, 8, Xa] + twB[2, 6, 7, Xa]*
        (twB[1, 4, 9, 10]*twB[3, 5, 8, Xb] - twB[1, 3, 9, 10]*
          twB[4, 5, 8, Xb]) - twB[1, 6, 7, Xa]*
        (twB[2, 4, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 3, 9, 10]*
          twB[4, 5, 8, Xb]) - (-(twB[1, 5, 8, Xb]*twB[2, 3, 9, 10]) + 
         twB[1, 3, 9, 10]*twB[2, 5, 8, Xb])*twB[4, 6, 7, Xa] + 
       (-(twB[1, 2, 8, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 5, Xb]*
          twB[3, 8, 9, 10])*twB[4, 6, 7, Xa] + twB[2, 5, 8, Xa]*
        (-(twB[1, 4, 9, 10]*twB[3, 6, 7, Xb]) + twB[1, 3, 9, 10]*
          twB[4, 6, 7, Xb]) - twB[1, 5, 8, Xa]*
        (-(twB[2, 4, 9, 10]*twB[3, 6, 7, Xb]) + twB[2, 3, 9, 10]*
          twB[4, 6, 7, Xb]) - twB[1, 2, 8, Xa]*
        (twB[3, 6, 7, Xb]*twB[4, 5, 9, 10] - twB[3, 5, 9, 10]*
          twB[4, 6, 7, Xb]) - twB[1, 2, 7, Xa]*
        (twB[3, 6, 9, 10]*twB[4, 5, 8, Xb] - twB[3, 5, 8, Xb]*
          twB[4, 6, 9, 10]) - twB[3, 5, 8, Xa]*
        (twB[1, 2, 7, Xb]*twB[4, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[4, 7, 9, 10]) + twB[1, 2, 6, Xa]*
        (twB[3, 7, 9, 10]*twB[4, 5, 8, Xb] - twB[3, 5, 8, Xb]*
          twB[4, 7, 9, 10]) - twB[3, 6, 7, Xa]*
        (-(twB[1, 2, 8, Xb]*twB[4, 5, 9, 10]) + twB[1, 2, 5, Xb]*
          twB[4, 8, 9, 10]) + twB[1, 2, 5, Xa]*
        (-(twB[3, 8, 9, 10]*twB[4, 6, 7, Xb]) + twB[3, 6, 7, Xb]*
          twB[4, 8, 9, 10]) + (-(twB[1, 8, 9, 10]*twB[2, 3, 4, Xb]) + 
         twB[1, 3, 4, Xb]*twB[2, 8, 9, 10])*twB[5, 6, 7, Xa] - 
       (-(twB[1, 2, 4, Xb]*twB[3, 8, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] + 
       (-(twB[1, 7, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
          twB[2, 7, 9, 10])*twB[5, 6, 8, Xa] - 
       (-(twB[1, 2, 4, Xb]*twB[3, 7, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] - 
       (-(twB[1, 6, 9, 10]*twB[2, 3, 4, Xb]) + twB[1, 3, 4, Xb]*
          twB[2, 6, 9, 10])*twB[5, 7, 8, Xa] + 
       (-(twB[1, 2, 4, Xb]*twB[3, 6, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] - twB[2, 3, 4, Xa]*
        (-(twB[1, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[1, 6, 9, 10]*
          twB[5, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
        (-(twB[2, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[2, 6, 9, 10]*
          twB[5, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
        (-(twB[3, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[3, 6, 9, 10]*
          twB[5, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
        (-(twB[4, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[4, 6, 9, 10]*
          twB[5, 7, 8, Xb]) - twB[3, 4, 8, Xa]*
        (twB[1, 2, 7, Xb]*twB[5, 6, 9, 10] - twB[1, 2, 6, Xb]*
          twB[5, 7, 9, 10]) + twB[1, 2, 8, Xa]*
        (twB[3, 4, 7, Xb]*twB[5, 6, 9, 10] - twB[3, 4, 6, Xb]*
          twB[5, 7, 9, 10]) - (-(twB[1, 5, 9, 10]*twB[2, 3, 4, Xb]) + 
         twB[1, 3, 4, Xb]*twB[2, 5, 9, 10])*twB[6, 7, 8, Xa] + 
       (-(twB[1, 2, 4, Xb]*twB[3, 5, 9, 10]) + twB[1, 2, 3, Xb]*
          twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] + twB[2, 3, 4, Xa]*
        (twB[1, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[1, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
        (twB[2, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[2, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
        (twB[3, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[3, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
        (twB[4, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[4, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[3, 4, 7, Xa]*
        (twB[1, 2, 8, Xb]*twB[5, 6, 9, 10] + twB[1, 2, 5, Xb]*
          twB[6, 8, 9, 10]) + twB[1, 2, 7, Xa]*
        (twB[3, 4, 8, Xb]*twB[5, 6, 9, 10] + twB[3, 4, 5, Xb]*
          twB[6, 8, 9, 10]) + twB[3, 4, 6, Xa]*
        (twB[1, 2, 8, Xb]*twB[5, 7, 9, 10] + twB[1, 2, 5, Xb]*
          twB[7, 8, 9, 10]) + twB[3, 4, 5, Xa]*
        (-(twB[1, 2, 7, Xb]*twB[6, 8, 9, 10]) + twB[1, 2, 6, Xb]*
          twB[7, 8, 9, 10]) - twB[1, 2, 6, Xa]*
        (twB[3, 4, 8, Xb]*twB[5, 7, 9, 10] + twB[3, 4, 5, Xb]*
          twB[7, 8, 9, 10]) - twB[1, 2, 5, Xa]*
        (-(twB[3, 4, 7, Xb]*twB[6, 8, 9, 10]) + twB[3, 4, 6, Xb]*
          twB[7, 8, 9, 10]))/12 + (\[CapitalDelta]*twB[1, 2, 6, 7]*
       twB[3, 4, 5, 8]*twB[9, 10, Xa, Xb])/2)/(twB[1, 2, 9, 10]*
     twB[3, 4, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*twB[9, 10, Xa, Xb])}, 
  -Li2[1] + Li2[\[Alpha]] + Li2[\[Beta]] - log[\[Alpha]]*log[\[Beta]] + 
   (log[(twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*twB[3, 4, 5, 8])]*
     log[(twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]*
        twB[3, 4, 5, 8])])/2, 
  {\[Alpha]1 -> shift[{2, 1}, 
     (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
       twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
       twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8])/
      (2*(twB[1, 3, 4, 7]*twB[1, 5, 6, 8] - twB[1, 3, 4, 6]*
         twB[1, 5, 7, 8]))], \[Beta]1 -> shift[{3, 4}, 
     (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
       twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
      (2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
         twB[4, 6, 7, 8]))], \[Gamma]1 -> 
    cap[{7, 6}, {8, 5, shift[{2, 1}, 
       (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
              twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
            (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
         twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
         twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8])/
        (2*(twB[1, 3, 4, 7]*twB[1, 5, 6, 8] - twB[1, 3, 4, 6]*
           twB[1, 5, 7, 8]))]}], \[Delta]1 -> 
    cap[{8, 5}, {7, 6, shift[{3, 4}, 
       (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
              twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
            (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
         twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
        (2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
           twB[4, 6, 7, 8]))]}], \[Phi]1 -> 
    (1 - ((twB[1, 2, 3, 5] + (twB[1, 2, 4, 5]*
           (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/
                (twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + (1 - 
                 (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                   twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
            twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*
             twB[3, 6, 7, 8] - twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + 
            twB[1, 2, 3, 5]*twB[4, 6, 7, 8]))/
          (2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
             twB[4, 6, 7, 8])))*(twB[4, 6, 7, 8]*(-twB[3, 5, 6, 7] - 
           (twB[4, 5, 6, 7]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                   twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                 (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - twB[1, 2, 4, 
                8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
               twB[4, 6, 7, 8]))) - twB[4, 5, 6, 7]*(-twB[3, 6, 7, 8] - 
           (twB[4, 6, 7, 8]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                   twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                 (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - twB[1, 2, 4, 
                8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
               twB[4, 6, 7, 8])))))/((twB[3, 5, 6, 7] + 
         (twB[4, 5, 6, 7]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                 twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
               (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                   twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
            twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*
             twB[3, 6, 7, 8] - twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + 
            twB[1, 2, 3, 5]*twB[4, 6, 7, 8]))/
          (2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
             twB[4, 6, 7, 8])))*(twB[1, 2, 4, 8]*(-twB[3, 5, 6, 7] - 
           (twB[4, 5, 6, 7]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                   twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                 (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - twB[1, 2, 4, 
                8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
               twB[4, 6, 7, 8]))) - twB[1, 2, 4, 5]*(-twB[3, 6, 7, 8] - 
           (twB[4, 6, 7, 8]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                   twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                 (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - twB[1, 2, 4, 
                8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 4, 8]*twB[4, 5, 6, 7] - twB[1, 2, 4, 5]*
               twB[4, 6, 7, 8]))))))^(-1), 
   x -> -1 - sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/
          (twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
         (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
             twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)]/(twB[1, 2, 6, 7]*
       twB[3, 4, 5, 8]) + (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/
      (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]), 
   \[Alpha]2 -> shift[{1, 2}, 
     (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
       twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
       twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8])/
      (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*
         twB[2, 5, 7, 8]))], \[Beta]2 -> shift[{4, 3}, 
     (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
       twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
      (2*(twB[1, 2, 3, 8]*twB[3, 5, 6, 7] - twB[1, 2, 3, 5]*
         twB[3, 6, 7, 8]))], \[Gamma]2 -> 
    cap[{6, 7}, {4, 3, shift[{1, 2}, 
       (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
              twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
            (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
         twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
         twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8])/
        (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*
           twB[2, 5, 7, 8]))]}], \[Delta]2 -> 
    cap[{5, 8}, {1, 2, shift[{4, 3}, 
       (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
              twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
            (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] - 
         twB[1, 2, 4, 8]*twB[3, 5, 6, 7] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8] - 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
        (2*(twB[1, 2, 3, 8]*twB[3, 5, 6, 7] - twB[1, 2, 3, 5]*
           twB[3, 6, 7, 8]))]}], \[Phi]2 -> 
    (1 - ((twB[1, 5, 7, 8] + (twB[2, 5, 7, 8]*
           (sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/
                (twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + (1 - 
                 (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                   twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
            twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*
             twB[2, 3, 4, 7] - twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + 
            twB[1, 3, 4, 6]*twB[2, 5, 7, 8]))/
          (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*
             twB[2, 5, 7, 8])))*(-(twB[2, 3, 4, 7]*(-twB[1, 3, 4, 6] - 
            (twB[2, 3, 4, 6]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                  (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                      twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + twB[1, 5, 7, 8]*
                twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
               twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*
                twB[2, 5, 7, 8]))/(2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - 
               twB[2, 3, 4, 6]*twB[2, 5, 7, 8])))) + twB[2, 3, 4, 6]*
          (-twB[1, 3, 4, 7] - (twB[2, 3, 4, 7]*(sqrt[twB[1, 2, 6, 7]^2*
                twB[3, 4, 5, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*
                   twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*
                   twB[3, 4, 5, 8]^2) + (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 
                      7])/(twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]))^2)] + twB[1, 5, 7, 8]*twB[2, 3, 4, 
                6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - twB[1, 3, 4, 7]*twB[2, 
                5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8]))/
            (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*twB[2, 5, 
                7, 8])))))/((twB[1, 3, 4, 7] + 
         (twB[2, 3, 4, 7]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                 twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
               (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                   twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + 
            twB[1, 5, 7, 8]*twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*
             twB[2, 3, 4, 7] - twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + 
            twB[1, 3, 4, 6]*twB[2, 5, 7, 8]))/
          (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*
             twB[2, 5, 7, 8])))*(-(twB[2, 5, 7, 8]*(-twB[1, 3, 4, 6] - 
            (twB[2, 3, 4, 6]*(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
                    twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
                  (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
                      twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)] + twB[1, 5, 7, 8]*
                twB[2, 3, 4, 6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - 
               twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*
                twB[2, 5, 7, 8]))/(2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - 
               twB[2, 3, 4, 6]*twB[2, 5, 7, 8])))) + twB[2, 5, 6, 8]*
          (-twB[1, 3, 4, 7] - (twB[2, 3, 4, 7]*(sqrt[twB[1, 2, 6, 7]^2*
                twB[3, 4, 5, 8]^2*((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*
                   twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*
                   twB[3, 4, 5, 8]^2) + (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 
                      7])/(twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]*
                     twB[3, 4, 5, 8]))^2)] + twB[1, 5, 7, 8]*twB[2, 3, 4, 
                6] - twB[1, 5, 6, 8]*twB[2, 3, 4, 7] - twB[1, 3, 4, 7]*twB[2, 
                5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8]))/
            (2*(twB[2, 3, 4, 7]*twB[2, 5, 6, 8] - twB[2, 3, 4, 6]*twB[2, 5, 
                7, 8]))))))^(-1), 
   xbar -> -1 + sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/
          (twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
         (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
             twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)]/(twB[1, 2, 6, 7]*
       twB[3, 4, 5, 8]) + (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/
      (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]), \[CapitalDelta] -> 
    -(sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*twB[5, 6, 7, 8])/
          (twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
         (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
             twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)]/(twB[1, 2, 6, 7]*
       twB[3, 4, 5, 8])), \[Alpha] -> 
    (1 - sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)]/(twB[1, 2, 6, 7]*
        twB[3, 4, 5, 8]) + (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/
       (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))/2, 
   \[Beta] -> (1 - sqrt[twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 2, 5, 8]*twB[3, 4, 6, 7]*
            twB[5, 6, 7, 8])/(twB[1, 2, 6, 7]^2*twB[3, 4, 5, 8]^2) + 
          (1 - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/(twB[1, 2, 6, 7]*
              twB[3, 4, 5, 8]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))^2)]/(twB[1, 2, 6, 7]*
        twB[3, 4, 5, 8]) - (twB[1, 2, 5, 8]*twB[3, 4, 6, 7])/
       (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]) + (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 2, 6, 7]*twB[3, 4, 5, 8]))/2}, FourM}, 
 {{{-(x*\[Phi]1*R[1, 2, 3, 4, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1])}, 
   (((-(twB[1, 4, 8, Xb]*twB[2, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[2, 8, 9, 10])*twB[3, 5, 6, Xa] - twB[1, 7, 8, Xa]*
        (twB[2, 5, 6, Xb]*twB[3, 4, 9, 10] - twB[2, 4, 9, 10]*
          twB[3, 5, 6, Xb]) + twB[2, 7, 8, Xa]*
        (-(twB[1, 4, 6, Xb]*twB[3, 5, 9, 10]) + twB[1, 4, 5, Xb]*
          twB[3, 6, 9, 10]) - (-(twB[1, 4, 6, Xb]*twB[2, 5, 9, 10]) + 
         twB[1, 4, 5, Xb]*twB[2, 6, 9, 10])*twB[3, 7, 8, Xa] + 
       twB[1, 5, 6, Xa]*(twB[2, 7, 8, Xb]*twB[3, 4, 9, 10] - 
         twB[2, 4, 9, 10]*twB[3, 7, 8, Xb]) + twB[1, 4, 6, Xa]*
        (twB[2, 7, 8, Xb]*twB[3, 5, 9, 10] - twB[2, 5, 9, 10]*
          twB[3, 7, 8, Xb]) - twB[1, 4, 5, Xa]*
        (twB[2, 7, 8, Xb]*twB[3, 6, 9, 10] - twB[2, 6, 9, 10]*
          twB[3, 7, 8, Xb]) - twB[1, 4, 8, Xa]*
        (-(twB[2, 7, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 5, 6, Xb]*
          twB[3, 7, 9, 10]) - twB[2, 5, 6, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[3, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[3, 8, 9, 10]) + twB[1, 4, 7, Xa]*
        (-(twB[2, 8, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 5, 6, Xb]*
          twB[3, 8, 9, 10]) + (-(twB[1, 8, 9, 10]*twB[2, 3, 7, Xb]) + 
         twB[1, 7, 9, 10]*twB[2, 3, 8, Xb])*twB[4, 5, 6, Xa] - 
       (-(twB[1, 3, 9, 10]*twB[2, 7, 8, Xb]) + twB[1, 2, 9, 10]*
          twB[3, 7, 8, Xb])*twB[4, 5, 6, Xa] + twB[3, 7, 8, Xa]*
        (twB[1, 5, 6, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
          twB[4, 5, 6, Xb]) - twB[2, 7, 8, Xa]*
        (twB[1, 5, 6, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
          twB[4, 5, 6, Xb]) + twB[1, 7, 8, Xa]*
        (twB[2, 3, 6, Xb]*twB[4, 5, 9, 10] - twB[2, 3, 5, Xb]*
          twB[4, 6, 9, 10]) - (-(twB[1, 6, 9, 10]*twB[2, 3, 5, Xb]) + 
         twB[1, 5, 9, 10]*twB[2, 3, 6, Xb])*twB[4, 7, 8, Xa] + 
       (-(twB[1, 3, 9, 10]*twB[2, 5, 6, Xb]) + twB[1, 2, 9, 10]*
          twB[3, 5, 6, Xb])*twB[4, 7, 8, Xa] - twB[3, 5, 6, Xa]*
        (twB[1, 7, 8, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
          twB[4, 7, 8, Xb]) + twB[2, 5, 6, Xa]*
        (twB[1, 7, 8, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
          twB[4, 7, 8, Xb]) + twB[2, 3, 6, Xa]*
        (-(twB[1, 7, 8, Xb]*twB[4, 5, 9, 10]) + twB[1, 5, 9, 10]*
          twB[4, 7, 8, Xb]) - twB[2, 3, 5, Xa]*
        (-(twB[1, 7, 8, Xb]*twB[4, 6, 9, 10]) + twB[1, 6, 9, 10]*
          twB[4, 7, 8, Xb]) - twB[2, 3, 8, Xa]*
        (twB[1, 7, 9, 10]*twB[4, 5, 6, Xb] - twB[1, 5, 6, Xb]*
          twB[4, 7, 9, 10]) + twB[2, 3, 7, Xa]*
        (twB[1, 8, 9, 10]*twB[4, 5, 6, Xb] - twB[1, 5, 6, Xb]*
          twB[4, 8, 9, 10]) - twB[1, 5, 6, Xa]*
        (twB[2, 3, 8, Xb]*twB[4, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[4, 8, 9, 10]) + (-(twB[1, 3, 4, Xb]*twB[2, 8, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 8, 9, 10])*twB[5, 6, 7, Xa] - 
       (twB[1, 8, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] - 
       (-(twB[1, 3, 4, Xb]*twB[2, 7, 9, 10]) + twB[1, 2, 4, Xb]*
          twB[3, 7, 9, 10])*twB[5, 6, 8, Xa] + 
       (twB[1, 7, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] - twB[2, 3, 4, Xa]*
        (-(twB[1, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[1, 7, 9, 10]*
          twB[5, 6, 8, Xb]) - twB[1, 3, 4, Xa]*
        (-(twB[2, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[2, 7, 9, 10]*
          twB[5, 6, 8, Xb]) + twB[1, 2, 4, Xa]*
        (-(twB[3, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[3, 7, 9, 10]*
          twB[5, 6, 8, Xb]) + twB[1, 2, 3, Xa]*
        (-(twB[4, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[4, 7, 9, 10]*
          twB[5, 6, 8, Xb]) - (-(twB[1, 3, 4, Xb]*twB[2, 6, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 6, 9, 10])*twB[5, 7, 8, Xa] + 
       (twB[1, 6, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] - twB[2, 3, 6, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[5, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[5, 8, 9, 10]) - twB[1, 4, 6, Xa]*
        (twB[2, 3, 8, Xb]*twB[5, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[5, 8, 9, 10]) + (-(twB[1, 3, 4, Xb]*twB[2, 5, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 5, 9, 10])*twB[6, 7, 8, Xa] - 
       (twB[1, 5, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] + twB[2, 3, 4, Xa]*
        (-(twB[1, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[1, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
        (-(twB[2, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[2, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
        (-(twB[3, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[3, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
        (-(twB[4, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[4, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[2, 3, 8, Xa]*
        (twB[1, 4, 6, Xb]*twB[5, 7, 9, 10] - twB[1, 4, 5, Xb]*
          twB[6, 7, 9, 10]) + twB[1, 4, 8, Xa]*
        (-(twB[2, 3, 6, Xb]*twB[5, 7, 9, 10]) + twB[2, 3, 5, Xb]*
          twB[6, 7, 9, 10]) - twB[2, 3, 7, Xa]*
        (twB[1, 4, 6, Xb]*twB[5, 8, 9, 10] - twB[1, 4, 5, Xb]*
          twB[6, 8, 9, 10]) + twB[2, 3, 5, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[6, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[6, 8, 9, 10]) - twB[1, 4, 7, Xa]*
        (-(twB[2, 3, 6, Xb]*twB[5, 8, 9, 10]) + twB[2, 3, 5, Xb]*
          twB[6, 8, 9, 10]) + twB[1, 4, 5, Xa]*
        (twB[2, 3, 8, Xb]*twB[6, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[6, 8, 9, 10]))/12 + (\[CapitalDelta]*twB[1, 4, 7, 8]*
       twB[2, 3, 5, 6]*twB[9, 10, Xa, Xb])/2)/(twB[1, 4, 9, 10]*
     twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  {{-(xbar*\[Phi]2*R[1, 4, 5, 6, \[Alpha]2]*R[2, 3, 7, 8, \[Gamma]2])}, 
   ((-((-(twB[1, 4, 8, Xb]*twB[2, 7, 9, 10]) + twB[1, 4, 7, Xb]*
           twB[2, 8, 9, 10])*twB[3, 5, 6, Xa]) + twB[1, 7, 8, Xa]*
        (twB[2, 5, 6, Xb]*twB[3, 4, 9, 10] - twB[2, 4, 9, 10]*
          twB[3, 5, 6, Xb]) - twB[2, 7, 8, Xa]*
        (-(twB[1, 4, 6, Xb]*twB[3, 5, 9, 10]) + twB[1, 4, 5, Xb]*
          twB[3, 6, 9, 10]) + (-(twB[1, 4, 6, Xb]*twB[2, 5, 9, 10]) + 
         twB[1, 4, 5, Xb]*twB[2, 6, 9, 10])*twB[3, 7, 8, Xa] - 
       twB[1, 5, 6, Xa]*(twB[2, 7, 8, Xb]*twB[3, 4, 9, 10] - 
         twB[2, 4, 9, 10]*twB[3, 7, 8, Xb]) - twB[1, 4, 6, Xa]*
        (twB[2, 7, 8, Xb]*twB[3, 5, 9, 10] - twB[2, 5, 9, 10]*
          twB[3, 7, 8, Xb]) + twB[1, 4, 5, Xa]*
        (twB[2, 7, 8, Xb]*twB[3, 6, 9, 10] - twB[2, 6, 9, 10]*
          twB[3, 7, 8, Xb]) + twB[1, 4, 8, Xa]*
        (-(twB[2, 7, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 5, 6, Xb]*
          twB[3, 7, 9, 10]) + twB[2, 5, 6, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[3, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[3, 8, 9, 10]) - twB[1, 4, 7, Xa]*
        (-(twB[2, 8, 9, 10]*twB[3, 5, 6, Xb]) + twB[2, 5, 6, Xb]*
          twB[3, 8, 9, 10]) - (-(twB[1, 8, 9, 10]*twB[2, 3, 7, Xb]) + 
         twB[1, 7, 9, 10]*twB[2, 3, 8, Xb])*twB[4, 5, 6, Xa] + 
       (-(twB[1, 3, 9, 10]*twB[2, 7, 8, Xb]) + twB[1, 2, 9, 10]*
          twB[3, 7, 8, Xb])*twB[4, 5, 6, Xa] - twB[3, 7, 8, Xa]*
        (twB[1, 5, 6, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
          twB[4, 5, 6, Xb]) + twB[2, 7, 8, Xa]*
        (twB[1, 5, 6, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
          twB[4, 5, 6, Xb]) - twB[1, 7, 8, Xa]*
        (twB[2, 3, 6, Xb]*twB[4, 5, 9, 10] - twB[2, 3, 5, Xb]*
          twB[4, 6, 9, 10]) + (-(twB[1, 6, 9, 10]*twB[2, 3, 5, Xb]) + 
         twB[1, 5, 9, 10]*twB[2, 3, 6, Xb])*twB[4, 7, 8, Xa] - 
       (-(twB[1, 3, 9, 10]*twB[2, 5, 6, Xb]) + twB[1, 2, 9, 10]*
          twB[3, 5, 6, Xb])*twB[4, 7, 8, Xa] + twB[3, 5, 6, Xa]*
        (twB[1, 7, 8, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
          twB[4, 7, 8, Xb]) - twB[2, 5, 6, Xa]*
        (twB[1, 7, 8, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
          twB[4, 7, 8, Xb]) - twB[2, 3, 6, Xa]*
        (-(twB[1, 7, 8, Xb]*twB[4, 5, 9, 10]) + twB[1, 5, 9, 10]*
          twB[4, 7, 8, Xb]) + twB[2, 3, 5, Xa]*
        (-(twB[1, 7, 8, Xb]*twB[4, 6, 9, 10]) + twB[1, 6, 9, 10]*
          twB[4, 7, 8, Xb]) + twB[2, 3, 8, Xa]*
        (twB[1, 7, 9, 10]*twB[4, 5, 6, Xb] - twB[1, 5, 6, Xb]*
          twB[4, 7, 9, 10]) - twB[2, 3, 7, Xa]*
        (twB[1, 8, 9, 10]*twB[4, 5, 6, Xb] - twB[1, 5, 6, Xb]*
          twB[4, 8, 9, 10]) + twB[1, 5, 6, Xa]*
        (twB[2, 3, 8, Xb]*twB[4, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[4, 8, 9, 10]) - (-(twB[1, 3, 4, Xb]*twB[2, 8, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 8, 9, 10])*twB[5, 6, 7, Xa] + 
       (twB[1, 8, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] + 
       (-(twB[1, 3, 4, Xb]*twB[2, 7, 9, 10]) + twB[1, 2, 4, Xb]*
          twB[3, 7, 9, 10])*twB[5, 6, 8, Xa] - 
       (twB[1, 7, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] + twB[2, 3, 4, Xa]*
        (-(twB[1, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[1, 7, 9, 10]*
          twB[5, 6, 8, Xb]) + twB[1, 3, 4, Xa]*
        (-(twB[2, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[2, 7, 9, 10]*
          twB[5, 6, 8, Xb]) - twB[1, 2, 4, Xa]*
        (-(twB[3, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[3, 7, 9, 10]*
          twB[5, 6, 8, Xb]) - twB[1, 2, 3, Xa]*
        (-(twB[4, 8, 9, 10]*twB[5, 6, 7, Xb]) + twB[4, 7, 9, 10]*
          twB[5, 6, 8, Xb]) + (-(twB[1, 3, 4, Xb]*twB[2, 6, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 6, 9, 10])*twB[5, 7, 8, Xa] - 
       (twB[1, 6, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] + twB[2, 3, 6, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[5, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[5, 8, 9, 10]) + twB[1, 4, 6, Xa]*
        (twB[2, 3, 8, Xb]*twB[5, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[5, 8, 9, 10]) - (-(twB[1, 3, 4, Xb]*twB[2, 5, 9, 10]) + 
         twB[1, 2, 4, Xb]*twB[3, 5, 9, 10])*twB[6, 7, 8, Xa] + 
       (twB[1, 5, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
          twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] - twB[2, 3, 4, Xa]*
        (-(twB[1, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[1, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
        (-(twB[2, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[2, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
        (-(twB[3, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[3, 5, 9, 10]*
          twB[6, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
        (-(twB[4, 6, 9, 10]*twB[5, 7, 8, Xb]) + twB[4, 5, 9, 10]*
          twB[6, 7, 8, Xb]) - twB[2, 3, 8, Xa]*
        (twB[1, 4, 6, Xb]*twB[5, 7, 9, 10] - twB[1, 4, 5, Xb]*
          twB[6, 7, 9, 10]) - twB[1, 4, 8, Xa]*
        (-(twB[2, 3, 6, Xb]*twB[5, 7, 9, 10]) + twB[2, 3, 5, Xb]*
          twB[6, 7, 9, 10]) + twB[2, 3, 7, Xa]*
        (twB[1, 4, 6, Xb]*twB[5, 8, 9, 10] - twB[1, 4, 5, Xb]*
          twB[6, 8, 9, 10]) - twB[2, 3, 5, Xa]*
        (-(twB[1, 4, 8, Xb]*twB[6, 7, 9, 10]) + twB[1, 4, 7, Xb]*
          twB[6, 8, 9, 10]) + twB[1, 4, 7, Xa]*
        (-(twB[2, 3, 6, Xb]*twB[5, 8, 9, 10]) + twB[2, 3, 5, Xb]*
          twB[6, 8, 9, 10]) - twB[1, 4, 5, Xa]*
        (twB[2, 3, 8, Xb]*twB[6, 7, 9, 10] - twB[2, 3, 7, Xb]*
          twB[6, 8, 9, 10]))/12 + (\[CapitalDelta]*twB[1, 4, 7, 8]*
       twB[2, 3, 5, 6]*twB[9, 10, Xa, Xb])/2)/(twB[1, 4, 9, 10]*
     twB[2, 3, 9, 10]*twB[5, 6, 9, 10]*twB[7, 8, 9, 10]*twB[9, 10, Xa, Xb])}, 
  -Li2[1] + Li2[\[Alpha]] + Li2[\[Beta]] - log[\[Alpha]]*log[\[Beta]] + 
   (log[(twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*twB[2, 3, 5, 6])]*
     log[(twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
        twB[2, 3, 5, 6])])/2, 
  {\[Alpha]1 -> shift[{3, 2}, 
     (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
       twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
       twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8])/
      (2*(twB[1, 2, 4, 6]*twB[2, 5, 7, 8] - twB[1, 2, 4, 5]*
         twB[2, 6, 7, 8]))], \[Beta]1 -> shift[{4, 1}, 
     (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
       twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
      (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*
         twB[1, 5, 6, 8]))], \[Gamma]1 -> 
    cap[{6, 5}, {7, 8, shift[{3, 2}, 
       (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
            (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
         twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
         twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8])/
        (2*(twB[1, 2, 4, 6]*twB[2, 5, 7, 8] - twB[1, 2, 4, 5]*
           twB[2, 6, 7, 8]))]}], \[Delta]1 -> 
    cap[{7, 8}, {6, 5, shift[{4, 1}, 
       (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
            (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
         twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
        (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*
           twB[1, 5, 6, 8]))]}], \[Phi]1 -> 
    (1 - ((twB[2, 3, 4, 8] + (twB[1, 2, 3, 8]*
           (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/
                (twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + (1 - 
                 (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                   twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
            twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*
             twB[2, 3, 4, 8] + twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - 
            twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
          (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*
             twB[1, 5, 6, 8])))*(-(twB[1, 5, 6, 8]*(-twB[4, 5, 6, 7] - 
            (twB[1, 5, 6, 7]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
                  (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                      twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - twB[1, 5, 6, 8]*
                twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
               twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*
                twB[4, 5, 6, 8]))/(2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + 
               twB[1, 2, 3, 7]*twB[1, 5, 6, 8])))) + twB[1, 5, 6, 7]*
          (-twB[4, 5, 6, 8] - (twB[1, 5, 6, 8]*(sqrt[twB[1, 4, 7, 8]^2*
                twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*
                   twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*
                   twB[2, 3, 5, 6]^2) + (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 
                      8])/(twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
                     twB[2, 3, 5, 6]))^2)] - twB[1, 5, 6, 8]*twB[2, 3, 4, 
                7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + twB[1, 2, 3, 8]*twB[4, 
                5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
            (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*twB[1, 
                5, 6, 8])))))/((twB[4, 5, 6, 8] + 
         (twB[1, 5, 6, 8]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                 twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
               (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                   twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
            twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*
             twB[2, 3, 4, 8] + twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - 
            twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
          (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*
             twB[1, 5, 6, 8])))*(-(twB[1, 2, 3, 8]*(-twB[4, 5, 6, 7] - 
            (twB[1, 5, 6, 7]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
                  (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                      twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - twB[1, 5, 6, 8]*
                twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
               twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*
                twB[4, 5, 6, 8]))/(2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + 
               twB[1, 2, 3, 7]*twB[1, 5, 6, 8])))) + twB[1, 2, 3, 7]*
          (-twB[4, 5, 6, 8] - (twB[1, 5, 6, 8]*(sqrt[twB[1, 4, 7, 8]^2*
                twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*
                   twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*
                   twB[2, 3, 5, 6]^2) + (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 
                      8])/(twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
                     twB[2, 3, 5, 6]))^2)] - twB[1, 5, 6, 8]*twB[2, 3, 4, 
                7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + twB[1, 2, 3, 8]*twB[4, 
                5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8]))/
            (2*(-(twB[1, 2, 3, 8]*twB[1, 5, 6, 7]) + twB[1, 2, 3, 7]*twB[1, 
                5, 6, 8]))))))^(-1), 
   x -> -1 - sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/
          (twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
         (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
             twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)]/(twB[1, 4, 7, 8]*
       twB[2, 3, 5, 6]) + (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/
      (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]), 
   \[Alpha]2 -> shift[{2, 3}, 
     (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
       twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
       twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8])/
      (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*
         twB[3, 6, 7, 8]))], \[Beta]2 -> shift[{1, 4}, 
     (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
       twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
      (2*(-(twB[2, 3, 4, 8]*twB[4, 5, 6, 7]) + twB[2, 3, 4, 7]*
         twB[4, 5, 6, 8]))], \[Gamma]2 -> 
    cap[{5, 6}, {1, 4, shift[{2, 3}, 
       (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
            (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
         twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
         twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8])/
        (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*
           twB[3, 6, 7, 8]))]}], \[Delta]2 -> 
    cap[{8, 7}, {2, 3, shift[{1, 4}, 
       (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
            (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
         twB[1, 5, 6, 8]*twB[2, 3, 4, 7] + twB[1, 5, 6, 7]*twB[2, 3, 4, 8] + 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] - twB[1, 2, 3, 7]*twB[4, 5, 6, 8])/
        (2*(-(twB[2, 3, 4, 8]*twB[4, 5, 6, 7]) + twB[2, 3, 4, 7]*
           twB[4, 5, 6, 8]))]}], \[Phi]2 -> 
    (1 - ((twB[2, 6, 7, 8] + (twB[3, 6, 7, 8]*
           (sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/
                (twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + (1 - 
                 (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                   twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
            twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*
             twB[2, 6, 7, 8] - twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + 
            twB[1, 2, 4, 5]*twB[3, 6, 7, 8]))/
          (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*
             twB[3, 6, 7, 8])))*(-(twB[1, 3, 4, 6]*(-twB[1, 2, 4, 5] - 
            (twB[1, 3, 4, 5]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
                  (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                      twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - twB[1, 3, 4, 6]*
                twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
               twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*
                twB[3, 6, 7, 8]))/(2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - 
               twB[1, 3, 4, 5]*twB[3, 6, 7, 8])))) + twB[1, 3, 4, 5]*
          (-twB[1, 2, 4, 6] - (twB[1, 3, 4, 6]*(sqrt[twB[1, 4, 7, 8]^2*
                twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*
                   twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*
                   twB[2, 3, 5, 6]^2) + (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 
                      8])/(twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
                     twB[2, 3, 5, 6]))^2)] - twB[1, 3, 4, 6]*twB[2, 5, 7, 
                8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - twB[1, 2, 4, 6]*twB[3, 
                5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8]))/
            (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*twB[3, 6, 
                7, 8])))))/((twB[1, 2, 4, 6] + 
         (twB[1, 3, 4, 6]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                 twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
               (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                   twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - 
            twB[1, 3, 4, 6]*twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*
             twB[2, 6, 7, 8] - twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + 
            twB[1, 2, 4, 5]*twB[3, 6, 7, 8]))/
          (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*
             twB[3, 6, 7, 8])))*(-(twB[3, 6, 7, 8]*(-twB[1, 2, 4, 5] - 
            (twB[1, 3, 4, 5]*(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
                  (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
                      twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)] - twB[1, 3, 4, 6]*
                twB[2, 5, 7, 8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - 
               twB[1, 2, 4, 6]*twB[3, 5, 7, 8] + twB[1, 2, 4, 5]*
                twB[3, 6, 7, 8]))/(2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - 
               twB[1, 3, 4, 5]*twB[3, 6, 7, 8])))) + twB[3, 5, 7, 8]*
          (-twB[1, 2, 4, 6] - (twB[1, 3, 4, 6]*(sqrt[twB[1, 4, 7, 8]^2*
                twB[2, 3, 5, 6]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*
                   twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*
                   twB[2, 3, 5, 6]^2) + (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 
                      8])/(twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]*
                     twB[2, 3, 5, 6]))^2)] - twB[1, 3, 4, 6]*twB[2, 5, 7, 
                8] + twB[1, 3, 4, 5]*twB[2, 6, 7, 8] - twB[1, 2, 4, 6]*twB[3, 
                5, 7, 8] + twB[1, 2, 4, 5]*twB[3, 6, 7, 8]))/
            (2*(twB[1, 3, 4, 6]*twB[3, 5, 7, 8] - twB[1, 3, 4, 5]*twB[3, 6, 
                7, 8]))))))^(-1), 
   xbar -> -1 + sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/
          (twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
         (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
             twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)]/(twB[1, 4, 7, 8]*
       twB[2, 3, 5, 6]) + (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/
      (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]), \[CapitalDelta] -> 
    -(sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*twB[5, 6, 7, 8])/
          (twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
         (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
             twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)]/(twB[1, 4, 7, 8]*
       twB[2, 3, 5, 6])), \[Alpha] -> 
    (1 - sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)]/(twB[1, 4, 7, 8]*
        twB[2, 3, 5, 6]) + (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/
       (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))/2, 
   \[Beta] -> (1 - sqrt[twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 5, 6]*twB[2, 3, 7, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 7, 8]^2*twB[2, 3, 5, 6]^2) + 
          (1 - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/(twB[1, 4, 7, 8]*
              twB[2, 3, 5, 6]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))^2)]/(twB[1, 4, 7, 8]*
        twB[2, 3, 5, 6]) - (twB[1, 4, 5, 6]*twB[2, 3, 7, 8])/
       (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]) + (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 4, 7, 8]*twB[2, 3, 5, 6]))/2}, FourM}, 
 {{{x*\[Phi]1*R[1, 2, 3, 4, \[Delta]1]*R[5, 6, 7, 8, \[Beta]1]}, 
   -((((-(twB[1, 4, 7, Xb]*twB[2, 6, 9, 10]) + twB[1, 4, 6, Xb]*
           twB[2, 7, 9, 10])*twB[3, 5, 8, Xa] + twB[1, 6, 7, Xa]*
         (-(twB[2, 5, 8, Xb]*twB[3, 4, 9, 10]) + twB[2, 4, 9, 10]*
           twB[3, 5, 8, Xb]) + (twB[1, 4, 8, Xb]*twB[2, 5, 9, 10] - 
          twB[1, 4, 5, Xb]*twB[2, 8, 9, 10])*twB[3, 6, 7, Xa] + 
        twB[1, 5, 8, Xa]*(twB[2, 6, 7, Xb]*twB[3, 4, 9, 10] - 
          twB[2, 4, 9, 10]*twB[3, 6, 7, Xb]) + twB[1, 4, 8, Xa]*
         (twB[2, 6, 7, Xb]*twB[3, 5, 9, 10] - twB[2, 5, 9, 10]*
           twB[3, 6, 7, Xb]) + twB[1, 4, 7, Xa]*
         (twB[2, 6, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 5, 8, Xb]*
           twB[3, 6, 9, 10]) - twB[2, 5, 8, Xa]*
         (-(twB[1, 4, 7, Xb]*twB[3, 6, 9, 10]) + twB[1, 4, 6, Xb]*
           twB[3, 7, 9, 10]) - twB[1, 4, 6, Xa]*
         (twB[2, 7, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 5, 8, Xb]*
           twB[3, 7, 9, 10]) - twB[2, 6, 7, Xa]*
         (twB[1, 4, 8, Xb]*twB[3, 5, 9, 10] - twB[1, 4, 5, Xb]*
           twB[3, 8, 9, 10]) - twB[1, 4, 5, Xa]*
         (-(twB[2, 8, 9, 10]*twB[3, 6, 7, Xb]) + twB[2, 6, 7, Xb]*
           twB[3, 8, 9, 10]) + (-(twB[1, 7, 9, 10]*twB[2, 3, 6, Xb]) + 
          twB[1, 6, 9, 10]*twB[2, 3, 7, Xb])*twB[4, 5, 8, Xa] - 
        (-(twB[1, 3, 9, 10]*twB[2, 6, 7, Xb]) + twB[1, 2, 9, 10]*
           twB[3, 6, 7, Xb])*twB[4, 5, 8, Xa] - twB[3, 6, 7, Xa]*
         (-(twB[1, 5, 8, Xb]*twB[2, 4, 9, 10]) - twB[1, 2, 9, 10]*
           twB[4, 5, 8, Xb]) + twB[2, 6, 7, Xa]*
         (-(twB[1, 5, 8, Xb]*twB[3, 4, 9, 10]) - twB[1, 3, 9, 10]*
           twB[4, 5, 8, Xb]) + (twB[1, 8, 9, 10]*twB[2, 3, 5, Xb] - 
          twB[1, 5, 9, 10]*twB[2, 3, 8, Xb])*twB[4, 6, 7, Xa] - 
        (twB[1, 3, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 2, 9, 10]*
           twB[3, 5, 8, Xb])*twB[4, 6, 7, Xa] - twB[3, 5, 8, Xa]*
         (twB[1, 6, 7, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
           twB[4, 6, 7, Xb]) + twB[2, 5, 8, Xa]*
         (twB[1, 6, 7, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
           twB[4, 6, 7, Xb]) + twB[2, 3, 8, Xa]*
         (-(twB[1, 6, 7, Xb]*twB[4, 5, 9, 10]) + twB[1, 5, 9, 10]*
           twB[4, 6, 7, Xb]) + twB[2, 3, 7, Xa]*
         (-(twB[1, 6, 9, 10]*twB[4, 5, 8, Xb]) + twB[1, 5, 8, Xb]*
           twB[4, 6, 9, 10]) - twB[2, 3, 6, Xa]*
         (-(twB[1, 7, 9, 10]*twB[4, 5, 8, Xb]) + twB[1, 5, 8, Xb]*
           twB[4, 7, 9, 10]) - twB[1, 5, 8, Xa]*
         (twB[2, 3, 7, Xb]*twB[4, 6, 9, 10] - twB[2, 3, 6, Xb]*
           twB[4, 7, 9, 10]) - twB[2, 3, 5, Xa]*
         (twB[1, 8, 9, 10]*twB[4, 6, 7, Xb] - twB[1, 6, 7, Xb]*
           twB[4, 8, 9, 10]) - twB[1, 6, 7, Xa]*
         (-(twB[2, 3, 8, Xb]*twB[4, 5, 9, 10]) + twB[2, 3, 5, Xb]*
           twB[4, 8, 9, 10]) - (-(twB[1, 3, 4, Xb]*twB[2, 8, 9, 10]) + 
          twB[1, 2, 4, Xb]*twB[3, 8, 9, 10])*twB[5, 6, 7, Xa] + 
        (twB[1, 8, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] - 
        (-(twB[1, 3, 4, Xb]*twB[2, 7, 9, 10]) + twB[1, 2, 4, Xb]*
           twB[3, 7, 9, 10])*twB[5, 6, 8, Xa] + 
        (twB[1, 7, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] + 
        (-(twB[1, 3, 4, Xb]*twB[2, 6, 9, 10]) + twB[1, 2, 4, Xb]*
           twB[3, 6, 9, 10])*twB[5, 7, 8, Xa] - 
        (twB[1, 6, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] + twB[2, 3, 4, Xa]*
         (-(twB[1, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[1, 6, 9, 10]*
           twB[5, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
         (-(twB[2, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[2, 6, 9, 10]*
           twB[5, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
         (-(twB[3, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[3, 6, 9, 10]*
           twB[5, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
         (-(twB[4, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[4, 6, 9, 10]*
           twB[5, 7, 8, Xb]) - twB[2, 3, 8, Xa]*
         (-(twB[1, 4, 7, Xb]*twB[5, 6, 9, 10]) + twB[1, 4, 6, Xb]*
           twB[5, 7, 9, 10]) - twB[1, 4, 8, Xa]*
         (twB[2, 3, 7, Xb]*twB[5, 6, 9, 10] - twB[2, 3, 6, Xb]*
           twB[5, 7, 9, 10]) + (-(twB[1, 3, 4, Xb]*twB[2, 5, 9, 10]) + 
          twB[1, 2, 4, Xb]*twB[3, 5, 9, 10])*twB[6, 7, 8, Xa] - 
        (twB[1, 5, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] - twB[2, 3, 4, Xa]*
         (twB[1, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[1, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
         (twB[2, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[2, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
         (twB[3, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[3, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
         (twB[4, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[4, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[2, 3, 7, Xa]*
         (-(twB[1, 4, 8, Xb]*twB[5, 6, 9, 10]) - twB[1, 4, 5, Xb]*
           twB[6, 8, 9, 10]) - twB[1, 4, 7, Xa]*
         (twB[2, 3, 8, Xb]*twB[5, 6, 9, 10] + twB[2, 3, 5, Xb]*
           twB[6, 8, 9, 10]) + twB[2, 3, 6, Xa]*
         (-(twB[1, 4, 8, Xb]*twB[5, 7, 9, 10]) - twB[1, 4, 5, Xb]*
           twB[7, 8, 9, 10]) + twB[2, 3, 5, Xa]*
         (twB[1, 4, 7, Xb]*twB[6, 8, 9, 10] - twB[1, 4, 6, Xb]*
           twB[7, 8, 9, 10]) + twB[1, 4, 6, Xa]*
         (twB[2, 3, 8, Xb]*twB[5, 7, 9, 10] + twB[2, 3, 5, Xb]*
           twB[7, 8, 9, 10]) + twB[1, 4, 5, Xa]*
         (-(twB[2, 3, 7, Xb]*twB[6, 8, 9, 10]) + twB[2, 3, 6, Xb]*
           twB[7, 8, 9, 10]))/12 - (\[CapitalDelta]*twB[1, 4, 5, 8]*
        twB[2, 3, 6, 7]*twB[9, 10, Xa, Xb])/2)/(twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb]))}, 
  {{xbar*\[Phi]2*R[1, 4, 6, 7, \[Alpha]2]*R[2, 3, 5, 8, \[Gamma]2]}, 
   -(((-((-(twB[1, 4, 7, Xb]*twB[2, 6, 9, 10]) + twB[1, 4, 6, Xb]*
            twB[2, 7, 9, 10])*twB[3, 5, 8, Xa]) - twB[1, 6, 7, Xa]*
         (-(twB[2, 5, 8, Xb]*twB[3, 4, 9, 10]) + twB[2, 4, 9, 10]*
           twB[3, 5, 8, Xb]) - (twB[1, 4, 8, Xb]*twB[2, 5, 9, 10] - 
          twB[1, 4, 5, Xb]*twB[2, 8, 9, 10])*twB[3, 6, 7, Xa] - 
        twB[1, 5, 8, Xa]*(twB[2, 6, 7, Xb]*twB[3, 4, 9, 10] - 
          twB[2, 4, 9, 10]*twB[3, 6, 7, Xb]) - twB[1, 4, 8, Xa]*
         (twB[2, 6, 7, Xb]*twB[3, 5, 9, 10] - twB[2, 5, 9, 10]*
           twB[3, 6, 7, Xb]) - twB[1, 4, 7, Xa]*
         (twB[2, 6, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 5, 8, Xb]*
           twB[3, 6, 9, 10]) + twB[2, 5, 8, Xa]*
         (-(twB[1, 4, 7, Xb]*twB[3, 6, 9, 10]) + twB[1, 4, 6, Xb]*
           twB[3, 7, 9, 10]) + twB[1, 4, 6, Xa]*
         (twB[2, 7, 9, 10]*twB[3, 5, 8, Xb] - twB[2, 5, 8, Xb]*
           twB[3, 7, 9, 10]) + twB[2, 6, 7, Xa]*
         (twB[1, 4, 8, Xb]*twB[3, 5, 9, 10] - twB[1, 4, 5, Xb]*
           twB[3, 8, 9, 10]) + twB[1, 4, 5, Xa]*
         (-(twB[2, 8, 9, 10]*twB[3, 6, 7, Xb]) + twB[2, 6, 7, Xb]*
           twB[3, 8, 9, 10]) - (-(twB[1, 7, 9, 10]*twB[2, 3, 6, Xb]) + 
          twB[1, 6, 9, 10]*twB[2, 3, 7, Xb])*twB[4, 5, 8, Xa] + 
        (-(twB[1, 3, 9, 10]*twB[2, 6, 7, Xb]) + twB[1, 2, 9, 10]*
           twB[3, 6, 7, Xb])*twB[4, 5, 8, Xa] + twB[3, 6, 7, Xa]*
         (-(twB[1, 5, 8, Xb]*twB[2, 4, 9, 10]) - twB[1, 2, 9, 10]*
           twB[4, 5, 8, Xb]) - twB[2, 6, 7, Xa]*
         (-(twB[1, 5, 8, Xb]*twB[3, 4, 9, 10]) - twB[1, 3, 9, 10]*
           twB[4, 5, 8, Xb]) - (twB[1, 8, 9, 10]*twB[2, 3, 5, Xb] - 
          twB[1, 5, 9, 10]*twB[2, 3, 8, Xb])*twB[4, 6, 7, Xa] + 
        (twB[1, 3, 9, 10]*twB[2, 5, 8, Xb] - twB[1, 2, 9, 10]*
           twB[3, 5, 8, Xb])*twB[4, 6, 7, Xa] + twB[3, 5, 8, Xa]*
         (twB[1, 6, 7, Xb]*twB[2, 4, 9, 10] + twB[1, 2, 9, 10]*
           twB[4, 6, 7, Xb]) - twB[2, 5, 8, Xa]*
         (twB[1, 6, 7, Xb]*twB[3, 4, 9, 10] + twB[1, 3, 9, 10]*
           twB[4, 6, 7, Xb]) - twB[2, 3, 8, Xa]*
         (-(twB[1, 6, 7, Xb]*twB[4, 5, 9, 10]) + twB[1, 5, 9, 10]*
           twB[4, 6, 7, Xb]) - twB[2, 3, 7, Xa]*
         (-(twB[1, 6, 9, 10]*twB[4, 5, 8, Xb]) + twB[1, 5, 8, Xb]*
           twB[4, 6, 9, 10]) + twB[2, 3, 6, Xa]*
         (-(twB[1, 7, 9, 10]*twB[4, 5, 8, Xb]) + twB[1, 5, 8, Xb]*
           twB[4, 7, 9, 10]) + twB[1, 5, 8, Xa]*
         (twB[2, 3, 7, Xb]*twB[4, 6, 9, 10] - twB[2, 3, 6, Xb]*
           twB[4, 7, 9, 10]) + twB[2, 3, 5, Xa]*
         (twB[1, 8, 9, 10]*twB[4, 6, 7, Xb] - twB[1, 6, 7, Xb]*
           twB[4, 8, 9, 10]) + twB[1, 6, 7, Xa]*
         (-(twB[2, 3, 8, Xb]*twB[4, 5, 9, 10]) + twB[2, 3, 5, Xb]*
           twB[4, 8, 9, 10]) + (-(twB[1, 3, 4, Xb]*twB[2, 8, 9, 10]) + 
          twB[1, 2, 4, Xb]*twB[3, 8, 9, 10])*twB[5, 6, 7, Xa] - 
        (twB[1, 8, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 8, 9, 10])*twB[5, 6, 7, Xa] + 
        (-(twB[1, 3, 4, Xb]*twB[2, 7, 9, 10]) + twB[1, 2, 4, Xb]*
           twB[3, 7, 9, 10])*twB[5, 6, 8, Xa] - 
        (twB[1, 7, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 7, 9, 10])*twB[5, 6, 8, Xa] - 
        (-(twB[1, 3, 4, Xb]*twB[2, 6, 9, 10]) + twB[1, 2, 4, Xb]*
           twB[3, 6, 9, 10])*twB[5, 7, 8, Xa] + 
        (twB[1, 6, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 6, 9, 10])*twB[5, 7, 8, Xa] - twB[2, 3, 4, Xa]*
         (-(twB[1, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[1, 6, 9, 10]*
           twB[5, 7, 8, Xb]) - twB[1, 3, 4, Xa]*
         (-(twB[2, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[2, 6, 9, 10]*
           twB[5, 7, 8, Xb]) + twB[1, 2, 4, Xa]*
         (-(twB[3, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[3, 6, 9, 10]*
           twB[5, 7, 8, Xb]) + twB[1, 2, 3, Xa]*
         (-(twB[4, 7, 9, 10]*twB[5, 6, 8, Xb]) + twB[4, 6, 9, 10]*
           twB[5, 7, 8, Xb]) + twB[2, 3, 8, Xa]*
         (-(twB[1, 4, 7, Xb]*twB[5, 6, 9, 10]) + twB[1, 4, 6, Xb]*
           twB[5, 7, 9, 10]) + twB[1, 4, 8, Xa]*
         (twB[2, 3, 7, Xb]*twB[5, 6, 9, 10] - twB[2, 3, 6, Xb]*
           twB[5, 7, 9, 10]) - (-(twB[1, 3, 4, Xb]*twB[2, 5, 9, 10]) + 
          twB[1, 2, 4, Xb]*twB[3, 5, 9, 10])*twB[6, 7, 8, Xa] + 
        (twB[1, 5, 9, 10]*twB[2, 3, 4, Xb] - twB[1, 2, 3, Xb]*
           twB[4, 5, 9, 10])*twB[6, 7, 8, Xa] + twB[2, 3, 4, Xa]*
         (twB[1, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[1, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[1, 3, 4, Xa]*
         (twB[2, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[2, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 2, 4, Xa]*
         (twB[3, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[3, 5, 9, 10]*
           twB[6, 7, 8, Xb]) - twB[1, 2, 3, Xa]*
         (twB[4, 8, 9, 10]*twB[5, 6, 7, Xb] - twB[4, 5, 9, 10]*
           twB[6, 7, 8, Xb]) + twB[2, 3, 7, Xa]*
         (-(twB[1, 4, 8, Xb]*twB[5, 6, 9, 10]) - twB[1, 4, 5, Xb]*
           twB[6, 8, 9, 10]) + twB[1, 4, 7, Xa]*
         (twB[2, 3, 8, Xb]*twB[5, 6, 9, 10] + twB[2, 3, 5, Xb]*
           twB[6, 8, 9, 10]) - twB[2, 3, 6, Xa]*
         (-(twB[1, 4, 8, Xb]*twB[5, 7, 9, 10]) - twB[1, 4, 5, Xb]*
           twB[7, 8, 9, 10]) - twB[2, 3, 5, Xa]*
         (twB[1, 4, 7, Xb]*twB[6, 8, 9, 10] - twB[1, 4, 6, Xb]*
           twB[7, 8, 9, 10]) - twB[1, 4, 6, Xa]*
         (twB[2, 3, 8, Xb]*twB[5, 7, 9, 10] + twB[2, 3, 5, Xb]*
           twB[7, 8, 9, 10]) - twB[1, 4, 5, Xa]*
         (-(twB[2, 3, 7, Xb]*twB[6, 8, 9, 10]) + twB[2, 3, 6, Xb]*
           twB[7, 8, 9, 10]))/12 - (\[CapitalDelta]*twB[1, 4, 5, 8]*
        twB[2, 3, 6, 7]*twB[9, 10, Xa, Xb])/2)/(twB[1, 4, 9, 10]*
      twB[2, 3, 9, 10]*twB[5, 8, 9, 10]*twB[6, 7, 9, 10]*
      twB[9, 10, Xa, Xb]))}, -Li2[1] + Li2[\[Alpha]] + Li2[\[Beta]] - 
   log[\[Alpha]]*log[\[Beta]] + 
   (log[(twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*twB[2, 3, 6, 7])]*
     log[(twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]*
        twB[2, 3, 6, 7])])/2, 
  {\[Alpha]1 -> shift[{3, 2}, 
     (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
       twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
       twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8])/
      (2*(twB[1, 2, 4, 7]*twB[2, 5, 6, 8] - twB[1, 2, 4, 6]*
         twB[2, 5, 7, 8]))], \[Beta]1 -> shift[{4, 1}, 
     (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
       twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
      (2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
         twB[1, 6, 7, 8]))], \[Gamma]1 -> 
    cap[{7, 6}, {8, 5, shift[{3, 2}, 
       (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
            (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
         twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
         twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8])/
        (2*(twB[1, 2, 4, 7]*twB[2, 5, 6, 8] - twB[1, 2, 4, 6]*
           twB[2, 5, 7, 8]))]}], \[Delta]1 -> 
    cap[{8, 5}, {7, 6, shift[{4, 1}, 
       (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
            (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
         twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
        (2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
           twB[1, 6, 7, 8]))]}], \[Phi]1 -> 
    (1 - ((twB[2, 3, 4, 5] + (twB[1, 2, 3, 5]*
           (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/
                (twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + (1 - 
                 (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                   twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
            twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*
             twB[2, 3, 4, 8] - twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + 
            twB[1, 2, 3, 5]*twB[4, 6, 7, 8]))/
          (2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
             twB[1, 6, 7, 8])))*(twB[1, 6, 7, 8]*(-twB[4, 5, 6, 7] - 
           (twB[1, 5, 6, 7]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                   twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                 (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + twB[1, 6, 7, 
                8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
               twB[1, 6, 7, 8]))) - twB[1, 5, 6, 7]*(-twB[4, 6, 7, 8] - 
           (twB[1, 6, 7, 8]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                   twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                 (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + twB[1, 6, 7, 
                8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
               twB[1, 6, 7, 8])))))/((twB[4, 5, 6, 7] + 
         (twB[1, 5, 6, 7]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                 twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
               (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                   twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
            twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*
             twB[2, 3, 4, 8] - twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + 
            twB[1, 2, 3, 5]*twB[4, 6, 7, 8]))/
          (2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
             twB[1, 6, 7, 8])))*(twB[1, 2, 3, 8]*(-twB[4, 5, 6, 7] - 
           (twB[1, 5, 6, 7]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                   twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                 (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + twB[1, 6, 7, 
                8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
               twB[1, 6, 7, 8]))) - twB[1, 2, 3, 5]*(-twB[4, 6, 7, 8] - 
           (twB[1, 6, 7, 8]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                   twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                 (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                    (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + twB[1, 6, 7, 
                8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
              twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 
                8]))/(2*(twB[1, 2, 3, 8]*twB[1, 5, 6, 7] - twB[1, 2, 3, 5]*
               twB[1, 6, 7, 8]))))))^(-1), 
   x -> -1 + sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/
          (twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
         (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
             twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)]/(twB[1, 4, 5, 8]*
       twB[2, 3, 6, 7]) + (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/
      (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]), 
   \[Alpha]2 -> shift[{2, 3}, 
     (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
       twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
       twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8])/
      (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*
         twB[3, 5, 7, 8]))], \[Beta]2 -> shift[{1, 4}, 
     (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
       twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
       twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
      (2*(twB[2, 3, 4, 8]*twB[4, 5, 6, 7] - twB[2, 3, 4, 5]*
         twB[4, 6, 7, 8]))], \[Gamma]2 -> 
    cap[{6, 7}, {1, 4, shift[{2, 3}, 
       (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
            (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
         twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
         twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8])/
        (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*
           twB[3, 5, 7, 8]))]}], \[Delta]2 -> 
    cap[{5, 8}, {2, 3, shift[{1, 4}, 
       (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
           ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
              twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
            (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(
                twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] + 
         twB[1, 6, 7, 8]*twB[2, 3, 4, 5] - twB[1, 5, 6, 7]*twB[2, 3, 4, 8] - 
         twB[1, 2, 3, 8]*twB[4, 5, 6, 7] + twB[1, 2, 3, 5]*twB[4, 6, 7, 8])/
        (2*(twB[2, 3, 4, 8]*twB[4, 5, 6, 7] - twB[2, 3, 4, 5]*
           twB[4, 6, 7, 8]))]}], \[Phi]2 -> 
    (1 - ((twB[2, 5, 7, 8] + (twB[3, 5, 7, 8]*
           (sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*((-4*twB[1, 2, 3, 4]*
                 twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/
                (twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + (1 - 
                 (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                   twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
            twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*
             twB[2, 5, 7, 8] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
            twB[1, 2, 4, 6]*twB[3, 5, 7, 8]))/
          (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*
             twB[3, 5, 7, 8])))*(-(twB[1, 3, 4, 7]*(-twB[1, 2, 4, 6] - 
            (twB[1, 3, 4, 6]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                  (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                      twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - twB[1, 3, 4, 7]*
                twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
               twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*
                twB[3, 5, 7, 8]))/(2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - 
               twB[1, 3, 4, 6]*twB[3, 5, 7, 8])))) + twB[1, 3, 4, 6]*
          (-twB[1, 2, 4, 7] - (twB[1, 3, 4, 7]*(sqrt[twB[1, 4, 5, 8]^2*
                twB[2, 3, 6, 7]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*
                   twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*
                   twB[2, 3, 6, 7]^2) + (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 
                      8])/(twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]))^2)] - twB[1, 3, 4, 7]*twB[2, 5, 6, 
                8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - twB[1, 2, 4, 7]*twB[3, 
                5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8]))/
            (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*twB[3, 5, 
                7, 8])))))/((twB[1, 2, 4, 7] + 
         (twB[1, 3, 4, 7]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
              ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                 twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
               (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                   twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                  (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - 
            twB[1, 3, 4, 7]*twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*
             twB[2, 5, 7, 8] - twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + 
            twB[1, 2, 4, 6]*twB[3, 5, 7, 8]))/
          (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*
             twB[3, 5, 7, 8])))*(-(twB[3, 5, 7, 8]*(-twB[1, 2, 4, 6] - 
            (twB[1, 3, 4, 6]*(sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
                 ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
                    twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
                  (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
                      twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
                     (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)] - twB[1, 3, 4, 7]*
                twB[2, 5, 6, 8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - 
               twB[1, 2, 4, 7]*twB[3, 5, 6, 8] + twB[1, 2, 4, 6]*
                twB[3, 5, 7, 8]))/(2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - 
               twB[1, 3, 4, 6]*twB[3, 5, 7, 8])))) + twB[3, 5, 6, 8]*
          (-twB[1, 2, 4, 7] - (twB[1, 3, 4, 7]*(sqrt[twB[1, 4, 5, 8]^2*
                twB[2, 3, 6, 7]^2*((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*
                   twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*
                   twB[2, 3, 6, 7]^2) + (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 
                      8])/(twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) - 
                   (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]*
                     twB[2, 3, 6, 7]))^2)] - twB[1, 3, 4, 7]*twB[2, 5, 6, 
                8] + twB[1, 3, 4, 6]*twB[2, 5, 7, 8] - twB[1, 2, 4, 7]*twB[3, 
                5, 6, 8] + twB[1, 2, 4, 6]*twB[3, 5, 7, 8]))/
            (2*(twB[1, 3, 4, 7]*twB[3, 5, 6, 8] - twB[1, 3, 4, 6]*twB[3, 5, 
                7, 8]))))))^(-1), 
   xbar -> -1 - sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
        ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/
          (twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
         (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
             twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
            (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)]/(twB[1, 4, 5, 8]*
       twB[2, 3, 6, 7]) + (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/
      (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
      (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]), \[CapitalDelta] -> 
    sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
       ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*twB[5, 6, 7, 8])/
         (twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
        (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
            twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
           (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)]/
     (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]), 
   \[Alpha] -> (1 + sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)]/(twB[1, 4, 5, 8]*
        twB[2, 3, 6, 7]) + (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/
       (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))/2, 
   \[Beta] -> (1 + sqrt[twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2*
         ((-4*twB[1, 2, 3, 4]*twB[1, 4, 6, 7]*twB[2, 3, 5, 8]*
            twB[5, 6, 7, 8])/(twB[1, 4, 5, 8]^2*twB[2, 3, 6, 7]^2) + 
          (1 - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/(twB[1, 4, 5, 8]*
              twB[2, 3, 6, 7]) - (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
             (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))^2)]/(twB[1, 4, 5, 8]*
        twB[2, 3, 6, 7]) - (twB[1, 4, 6, 7]*twB[2, 3, 5, 8])/
       (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]) + (twB[1, 2, 3, 4]*twB[5, 6, 7, 8])/
       (twB[1, 4, 5, 8]*twB[2, 3, 6, 7]))/2}, FourM}}


==> anc/README.md <==
# Ancillary files for "Light-like Wilson loop correlators and the $\bar{Q}$-equation"
# by
# JM Drummond <j.m.drummond@soton.ac.uk>,
# M Rochford <m.j.rochford@soton.ac.uk>,
# R Wright <Rowan.Wright@soton.ac.uk>.



# 1LoopRemaindersChiralBoxes

This folder contains 4 files: 1LoopN2MHV4and4, 1LoopN2MHV4and5, 1LoopN2MHV5and5 and 1LoopN3MHV4and4. Each file is an O(g^2) remainder function for the correlator of 2 Wilson loops in terms of chiral boxes and the file name gives the the loop order, MHV degree and number of sides on each Wilson loop. Each file consists of a Mathematica-readable list of the chiral box terms in the chiral box expansion of the relevant correlator. Labelling a file by ChiralBoxTerms, the list is of the form:
Table[{{ChiralBoxTerms[[a,1,1]], ChiralBoxTerms[[a,1,2]]},{ChiralBoxTerms[[a,2,1]], ChiralBoxTerms[[a,2,2]]}, ChiralBoxTerms[[a,3]], ChiralBoxTerms[[a,4]], ChiralBoxTerms[[a,5]]},{a,1,Length[ChiralBoxTerms]}]

Each element of this list is of the form:
{{List of products of R-invariants in the coefficient of chiral box integrand type 1, chiral box integrand type 1},{List of products of R-invariants in the coefficient of chiral box integrand type 2, chiral box integrand type 2}, chiral box integral, list of values of the parameters appearing in the chiral box term in the form of rules, chiral box type}
where chiral box type is one of 1-mass (OneM), 2-mass easy (TwoME), 2-mass hard (TwoMH), 3-mass (ThreeM) or 4-mass (FourM).

The explicit expression for the 1-loop integrand can be generated in the following way:
Sum[((Sum[ChiralBoxTerms[[a,1,1,b]],{b,1,Length[ChiralBoxTerms[[a,1,1]]]}]ChiralBoxTerms[[a,1,2]]+Sum[ChiralBoxTerms[[a,2,1,b]],{b,1,Length[ChiralBoxTerms[[a,2,1]]]}]ChiralBoxTerms[[a,2,2]])/.ChiralBoxTerms[[a,4]]),{a,1,Length[ChiralBoxTerms]}]

The explicit expression for the 1-loop integral can be generated in the following way:
Sum[((Sum[ChiralBoxTerms[[a,1,1,b]],{b,1,Length[ChiralBoxTerms[[a,1,1]]]}]+Sum[ChiralBoxTerms[[a,2,1,b]],{b,1,Length[ChiralBoxTerms[[a,2,1]]]}])ChiralBoxTerms[[a,3]]/.ChiralBoxTerms[[a,4]]),{a,1,Length[ChiralBoxTerms]}]

The chiral box terms depend on R-invariants and twistor brackets. The twistor bracket is labelled by twB[a,b,c,d] and is defined as det[{Z_a,Z_b,Z_c,Z_d}] where {Z_a,Z_b,Z_c,Z_d} is a matrix with four columns formed by the 4 twistors, with each twistor having 4 components. Xa and Xb are auxiliary twistors that appear in the integrands and integrals. The full answer is independent of the choice of values for these twistors. The R-invariants are simply labelled by R[a,b,c,d,e]. Some twistors which appear inside the R-invariants and twistor brackets are of the form cap[{a,b},{c,d,e}], which represents twB[c,d,e,a]Z_b - twB[c,d,e,b]Z_a, and shift[{a,b},c], which represents Z_a + c Z_b, where c is a bosonic factor.
The 4-mass chiral box terms have a square root and this is given as sqrt in the files.

Correlators of Wilson loops with more cusps and at higher MHV degree can be provided upon request.

